Learning from the Near Future: Temporal Self-Distillation for RLVR

Reinforcement learning with verifiable rewards (RLVR) is a core post-training recipe for reasoning models, yet pure on-policy learning can be inefficient when useful trajectories are difficult to discover or exploration narrows. Existing self-guided approaches largely reuse capability already available to the current or earlier learner. We instead ask whether learning can also make use of capabilities that emerge later in training: can a model learn from its own future self? We introduce temporal self-distillation, in which a policy receives guidance from a stronger later checkpoint of itself. We hypothesize that the most useful temporal teacher need not be the strongest one: a teacher must provide sufficiently new capability while remaining compatible enough for that capability to be readily transferred, motivating a near-future regime. We study this principle through two complementary mechanisms. Near-Future Policy Optimization (NPO) performs off-policy behavioral transfer using verified future-self trajectories, while Near-Future Policy Distillation (NPD) performs on-policy token-level transfer on learner-generated trajectories. We further introduce AutoNPO, which adaptively determines when temporal guidance is useful and how far to roll back, turning future-self guidance into a repeated self-bootstrap process. Across eight image-text benchmarks, NPO improves GRPO from 60.25 to 62.84 and AutoNPO reaches 63.15, with consistent gains on text-only and video reasoning. Under NPD, a near-future teacher reaches 63.23 after continued RL versus 61.92 with a far-future teacher, despite lower immediate post-distillation performance. Together, these results suggest that effective temporal self-distillation depends not simply on teacher strength, but on a balance between newly acquired capability and learner compatibility.

==> figures/compute_comparison.py <==
"""Compact compute comparison from frozen, audited logs.
Run from the project root: python figures/compute_comparison.py
"""
import json
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from redraw_figures import ROOT, INK, BLUE, GREEN, GRAY, PEACH, clean, save
DATA=ROOT/'data/compute_comparison'
summary=json.loads((DATA/'timing_summary.json').read_text())
methods=['grpo','grpo_n16','autonpo_v8']
colors=dict(zip(methods,[GRAY,BLUE,GREEN]))
labels=dict(zip(methods,['GRPO ($n=8$)','GRPO ($n=16$)','AutoNPO ($n=8$)']))
BUDGET = 500.0
fig=plt.figure(figsize=(4.0,1.8))
ax=fig.add_axes([.145,.245,.72,.70]);clean(ax)
for m in methods:
 d=pd.read_csv(DATA/f'{m}_validation_curve.csv').dropna(subset=['wall_gpu_hours_since_initial_validation'])
 d=d[d.wall_gpu_hours_since_initial_validation <= BUDGET]
 x=d.wall_gpu_hours_since_initial_validation.to_numpy();y=d.best_val_accuracy_percent.to_numpy()
 ax.step(np.r_[x,BUDGET],np.r_[y,y[-1]],where='post',color=colors[m],lw=1.65,label=labels[m])
 offset={'grpo':-11, 'grpo_n16':0, 'autonpo_v8':4}[m]
 ax.annotate(f'{y[-1]:.2f}',(BUDGET,y[-1]),xytext=(4,offset),textcoords='offset points',fontsize=8.5,va='center',color=INK,annotation_clip=False)
first=summary['autonpo_v8']['rollback_events'][0]['validation_gpu_hours_before_guidance']
ax.axvline(first,color=PEACH,ls=(0,(3,3)),lw=1,alpha=.95)
ax.set(xlim=(0,BUDGET),ylim=(25,56),xticks=[0,100,200,300,400,500],yticks=[30,40,50],xlabel='Cumulative GPU-hours',ylabel='Best validation accuracy (%)')
ax.set_xlabel('Cumulative GPU-hours',fontsize=9,labelpad=3)
ax.set_ylabel('Best validation accuracy (%)',fontsize=9,labelpad=3)
ax.tick_params(labelsize=8)
ax.legend(loc='lower right',frameon=True,facecolor='white',edgecolor='#D5D9DC',
          framealpha=.95,fontsize=8,handlelength=1.8,labelspacing=.25,borderpad=.35)
save(fig,'compute_comparison')
print(ROOT.parent/'images/compute_comparison.pdf')


==> figures/figure2_guidance_pilot.py <==
"""Build Figure 2 from the expanded 256-question guidance pilot.

Run: python figures/figure2_guidance_pilot.py
The conceptual panel reuses the existing geometry. Coverage includes all
student-0/8 prompts; probability gaps use all eligible, pairwise-correct prompts.
The frozen snapshots make rebuilding independent of the experiment directory.
"""
from pathlib import Path
import hashlib
import json
import shutil
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from redraw_figures import (ROOT, INK, BLUE, GREEN, PEACH, GRAY, ROSE,
    LABEL_BLUE, LABEL_GREEN, LABEL_PEACH, LABEL_ROSE,
    PALE_BLUE, PALE_GREEN, PALE_PEACH, header, clean, concept_panel)

STEM = 'figure2_guidance_pilot'
DATA = ROOT / 'data' / f'{STEM}_256'
DATA.mkdir(exist_ok=True)
PILOT = ROOT.parents[1] / 'review_analysis/guidance_pilot_256_20260926'
FILES = ['coverage_summary.csv', 'token_diagnostics.csv', 'evaluation_summary.csv',
         'coverage_paired_comparisons.csv', 'token_paired_comparisons.csv',
         'evaluation_paired_comparisons.csv']
manifest = {}
for name in FILES:
    target = DATA / name
    if not target.exists():
        shutil.copyfile(PILOT / name, target)
    manifest[name] = {'source': str(PILOT / name),
                      'sha256': hashlib.sha256(target.read_bytes()).hexdigest()}

coverage = pd.read_csv(DATA / 'coverage_summary.csv')
diagnostics = pd.read_csv(DATA / 'token_diagnostics.csv')
contrasts = pd.read_csv(DATA / 'token_paired_comparisons.csv')
sources = ['past50', 'near150', 'far300', 'external32b']
colors = dict(zip(sources, [BLUE, GREEN, PEACH, ROSE]))
dark = dict(zip(sources, [LABEL_BLUE, LABEL_GREEN, LABEL_PEACH, LABEL_ROSE]))
colors.update(student_extra4='#A7AFB5', student_extra8='#707C85')
order = ['student_extra4', 'student_extra8', *sources]
labels = ['Self\n+4', 'Self\n+8', 'Past\n50', 'Near\n150', 'Far\n300', 'External\n32B']
cov = coverage[coverage.stratum == 'zero_of_8'].set_index('source').loc[order]
assert cov.prompts.eq(124).all()
assert cov.covered.astype(int).tolist() == [13, 21, 8, 17, 21, 22]

# The <=2/8 gate is the existing injection criterion, not a threshold chosen
# for this plot. Retain every question on which both compared guides are correct.
eligible = diagnostics[diagnostics.eligible].copy()
references = ['past50', 'far300', 'external32b']
pair_ids, pair_rows, mean_rows = {}, [], []
for reference in references:
    near = eligible[eligible.source == 'near150'].set_index('uid')
    other = eligible[eligible.source == reference].set_index('uid')
    ids = sorted(set(near.index) & set(other.index))
    pair_ids[reference] = ids
    original = contrasts[(contrasts.stratum == 'eligible_correct_guides') &
                         (contrasts.reference == reference) &
                         (contrasts.metric == 'abs_logp_gap')].iloc[0]
    difference = (near.loc[ids, 'abs_logp_gap'] - other.loc[ids, 'abs_logp_gap']).mean()
    assert len(ids) == original.prompts
    assert np.isclose(difference, original.near_minus_reference)
    # Shared question resamples preserve the pairing between sources.
    rng = np.random.default_rng(20260926)
    resamples = rng.integers(len(ids), size=(10000, len(ids)))
    for source, frame in [('near150', near), (reference, other)]:
        values = frame.loc[ids, 'abs_logp_gap'].to_numpy()
        low, high = np.quantile(values[resamples].mean(axis=1), [.025, .975])
        mean_rows.append(dict(reference=reference, source=source, prompts=len(ids),
                              mean=float(values.mean()), ci_low=float(low), ci_high=float(high)))
        part = frame.loc[ids].reset_index()
        part['comparison'] = f'near150_vs_{reference}'
        pair_rows.append(part)
assert [len(pair_ids[r]) for r in references] == [18, 28, 18]
pd.concat(pair_rows).to_csv(DATA/'paired_prompt_diagnostics.csv', index=False)
means_df = pd.DataFrame(mean_rows)
means_df.to_csv(DATA/'paired_mean_intervals.csv', index=False)
(DATA/'paired_prompt_ids.json').write_text(json.dumps(pair_ids, indent=2)+'\n')

# Keep the full training-cohort inclusion record with the paper source.
for name in ['cohort_membership.csv', 'selected_cohorts.json', 'selection_rules.json']:
    target = DATA/name
    source = PILOT/'motivation_refined_20260926'/name
    if not target.exists():
        shutil.copyfile(source, target)
    manifest[name] = {'source': str(source), 'sha256': hashlib.sha256(target.read_bytes()).hexdigest()}

fig = plt.figure(figsize=(8.9, 3.0))
header(fig, .010, .323, '(a) Quality–proximity trade-off', PALE_GREEN, size=10.5)
header(fig, .379, .289, '(b) Difficult-prompt coverage', PALE_BLUE, size=10.5)
header(fig, .716, .275, '(c) Gap to the student', PALE_PEACH, size=10.5)

ax = fig.add_axes([.043, .175, .259, .655])
concept_panel(ax)
ax.xaxis.label.set_fontsize(10)
ax.yaxis.label.set_fontsize(10)

ab = fig.add_axes([.413, .175, .246, .655])
clean(ab)
x = np.arange(6)
means = cov.coverage.to_numpy() * 100
ab.bar(x, means, color=[colors[s] for s in order], width=.69, zorder=3)
ab.errorbar(x, means, yerr=[means-cov.ci_low.to_numpy()*100,
    cov.ci_high.to_numpy()*100-means], fmt='none', color=INK, capsize=2.5,
    lw=.85, zorder=4)
ab.set(ylim=(0, 30), yticks=[0, 10, 20, 30], xlim=(-.65, 5.65))
ab.set_xticks(x, labels)
ab.tick_params(axis='x', labelsize=9, length=0, pad=5)
ab.set_ylabel('Prompts with a correct guide (%)', fontsize=10, labelpad=5)

ac = fig.add_axes([.756, .175, .229, .655])
clean(ac)
for i, reference in enumerate(references):
    for offset, source in [(-.17, 'near150'), (.17, reference)]:
        row = means_df[(means_df.reference == reference) & (means_df.source == source)].iloc[0]
        ac.bar(i+offset, row['mean'], width=.29, color=colors[source], zorder=3,
               label='Near future' if i == 0 and source == 'near150' else None)
        ac.errorbar(i+offset, row['mean'],
                    yerr=[[row['mean']-row.ci_low], [row.ci_high-row['mean']]],
                    fmt='none', color=INK, capsize=2.3, lw=.85, zorder=4)
ac.set(xlim=(-.55, 2.55), ylim=(0, .62), yticks=[0, .2, .4, .6])
ac.set_xticks(range(3), ['Past', 'Far', 'External'])
ac.tick_params(axis='x', labelsize=9, length=0, pad=5)
ac.set_ylabel('Token log-probability gap (nats)', fontsize=10, labelpad=5)
ac.set_xlabel('Paired source', fontsize=9.5, labelpad=4)
ac.legend(loc='upper left', frameon=False, fontsize=9, handlelength=1,
          handletextpad=.4, borderaxespad=.3)

outputs = [ROOT.parent/'images'/f'{STEM}.pdf', ROOT/f'{STEM}.svg', ROOT/'previews'/f'{STEM}.png']
for path in outputs:
    fig.savefig(path, dpi=240, bbox_inches='tight', pad_inches=.06)
plt.close(fig)

caption = r'''\caption{\textbf{Guidance coverage and proximity to the student.}
\textbf{(a)} Conceptual quality--proximity trade-off.
\textbf{(b)} Correct-answer coverage on prompts where all initial student rollouts fail.
\textbf{(c)} Token log-probability gaps for near-future guidance (green) and each alternative on matched difficult prompts where both provide a correct answer. Bars show means with 95\% prompt-bootstrap intervals. See Appendix~\ref{app:fig2_details}.}
'''
(ROOT/f'{STEM}_caption.tex').write_text(caption)
manifest.update({
    'status': 'Expanded 256-question pilot; exploratory difficulty-based subgroup analysis used in Section 2.',
    'panel_a': 'Existing conceptual geometry and palette; named methods illustrate source categories, not implementations of measured pilot sources.',
    'panel_b': {'population': 'All 124 observed student 0/8 prompts', 'correct_counts': dict(zip(order, map(int, cov.covered)))},
    'panel_c': {'population': 'All student <=2/8 prompts on which near150 and the compared source have an answer-correct guide',
                'metric': 'Mean of abs(log p_student - log p_source) along each selected guide, then equal-weight average over prompts',
                'pair_sizes': {s: len(ids) for s, ids in pair_ids.items()},
                'mean_intervals': mean_rows,
                'bootstrap': '10000 shared prompt resamples per pair; seed 20260926; nominal 95% intervals',
                'interpretation': 'Only within-pair comparisons share prompts; do not rank comparator means across different pairs.'},
    'full_short_update_results': str(PILOT/'分析报告.md'),
    'interpretation': 'Descriptive motivation. No selection on post-update outcomes or favorable gap values. The short-update experiment did not establish a reliable near-future advantage; the complete results remain in the appendix and linked report.',
})
(DATA/'manifest.json').write_text(json.dumps(manifest, ensure_ascii=False, indent=2)+'\n')
print('\n'.join(map(str, outputs)))


==> figures/opd_extension.py <==
"""Plot frozen OPD-to-GRPO validation data; no access to training directories.

Run from the project root: python figures/opd_extension.py
"""
from pathlib import Path
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from redraw_figures import GREEN, PEACH, clean

ROOT = Path(__file__).resolve().parent
data = pd.read_csv(ROOT / 'data/opd_extension/validation.csv')
colors = {'near': GREEN, 'far': PEACH}

fig, ax = plt.subplots(figsize=(4.0, 2.2))
fig.subplots_adjust(left=.145, right=.98, bottom=.22, top=.96)
clean(ax)
ax.set_ylim(36, 56)
ax.set_yticks([36, 40, 44, 48, 52, 56])
ax.set_ylabel('Validation accuracy (%)', fontsize=10, labelpad=3)
ax.tick_params(labelsize=9)

for name in ['far', 'near']:
    rows = data[data.run == name].sort_values('rl_step')
    smooth = rows.accuracy_pct.rolling(5, min_periods=1).mean()
    ax.plot(rows.rl_step, rows.accuracy_pct, color=colors[name], lw=.7, alpha=.28)
    ax.plot(rows.rl_step, smooth, color=colors[name], lw=1.9, zorder=3)
    ax.scatter([0], [rows.accuracy_pct.iloc[0]], color=colors[name],
                  edgecolor='white', lw=.6, s=28, zorder=4, clip_on=False)

ax.set_xlim(0, 400)
ax.set_xticks([0, 100, 200, 300, 400])
ax.set_xlabel('GRPO step', fontsize=10, labelpad=3)
ax.legend([Line2D([0], [0], color=GREEN, lw=2.4), Line2D([0], [0], color=PEACH, lw=2.4)],
             ['Near teacher (step 40)', 'Far teacher (step 520)'],
             frameon=True, facecolor='white', edgecolor='#D5D9DC', framealpha=.9,
             fontsize=9, loc='lower right', handlelength=1.8,
             labelspacing=.3, borderpad=.35)
for target in [ROOT.parent/'images/opd_extension.pdf', ROOT/'opd_extension.svg',
               ROOT/'previews/opd_extension.png']:
    fig.savefig(target, dpi=240, bbox_inches='tight', pad_inches=.04)
    print(target)
plt.close(fig)


==> figures/recover_original_curves.py <==
"""Recover existing Figure 2 polylines without inventing or refitting data.

The historical validation JSONL is no longer at the path in the original script.
We preserve the PDF's vector coordinates, calibrate them against its grid lines,
and cross-check the V curve against the retained pairwise CSV. Requires PyMuPDF.
"""
from pathlib import Path
import hashlib
import json
import numpy as np
import pandas as pd
import pymupdf

ROOT = Path(__file__).resolve().parent
SOURCE = ROOT / "source_reference/figure2_original.pdf"


def points(drawing):
    items = drawing["items"]
    assert all(i[0] == "l" for i in items)
    return np.array([tuple(items[0][1])] + [tuple(i[2]) for i in items])


def main():
    doc = pymupdf.open(SOURCE)
    d = doc[0].get_drawings()
    # Grid lines identify exact tick coordinates in the existing vector PDF.
    bx0, bx300 = d[50]["rect"].x0, d[56]["rect"].x0
    by0, by020 = d[57]["rect"].y0, d[61]["rect"].y0
    cx0, cx300 = d[70]["rect"].x0, d[76]["rect"].x0
    cy0, cy004 = d[77]["rect"].y0, d[81]["rect"].y0
    q = points(d[66])
    assert q.shape == (60, 2)
    qx = np.rint((q[:, 0] - bx0) / (bx300 - bx0) * 300).astype(int)
    qy = (by0 - q[:, 1]) / (by0 - by020) * .2
    pd.DataFrame({"delta": qx, "quality_gain_envelope": qy}).to_csv(
        ROOT / "data/figure2_quality_envelope.csv", index=False)

    scores = []
    for anchor, idx in [(0, 86), (50, 87)]:
        p = points(d[idx])
        x = np.rint((p[:, 0] - cx0) / (cx300 - cx0) * 300).astype(int)
        y = (cy0 - p[:, 1]) / (cy0 - cy004) * .04
        assert x[np.argmax(y)] == {0: 20, 50: 70}[anchor]
        scores.extend(dict(anchor=anchor, delta=int(a), score=float(b)) for a, b in zip(x, y))
    pd.DataFrame(scores).to_csv(ROOT / "data/figure2_scores.csv", index=False)

    pair = pd.read_csv(ROOT / "data/checkpoint_pairwise_metrics.csv")
    v = pair[(pair.source_step == 0) & (pair.eval_step > 0) & (pair.eval_step <= 300)].sort_values("eval_step")
    values = np.exp(15 * v.empirical_kl_token.to_numpy())
    raw = points(d[151])
    vx = np.rint((raw[:, 0] - bx0) / (bx300 - bx0) * 300).astype(int)
    assert np.array_equal(vx, v.eval_step.to_numpy())
    # Original limits: [1, 1.08 * max(V)]; Matplotlib axes height is fixed.
    vpy = by0 - (values - 1) / (values.max() * 1.08 - 1) * (by0 - d[49]["rect"].y0)
    error = float(np.max(np.abs(vpy - raw[:, 1])))
    assert error < .002, error
    pd.DataFrame({"delta": vx, "empirical_kl_token": v.empirical_kl_token,
                  "variance_proxy": values}).to_csv(ROOT / "data/figure2_cost.csv", index=False)
    manifest = {"source_pdf_sha256": hashlib.sha256(SOURCE.read_bytes()).hexdigest(),
                "recovery": "Vector polylines calibrated to original grid ticks; no raster digitization or refitting",
                "quality_points": len(q), "score_points": len(scores),
                "cost_points": len(v), "cost_pdf_max_error_points": error,
                "historical_processing": {"validation_smoothing": 8, "quality_smoothing": 3,
                   "quality_panel_only": "cumulative maximum envelope",
                   "score_smoothing": 1, "cost": "exp(15 * empirical_kl_token)",
                   "KL_direction": "anchor-generated trajectories scored by later checkpoints"}}
    (ROOT / "data/curve_recovery.json").write_text(json.dumps(manifest, indent=2) + "\n")
    print(json.dumps(manifest, indent=2))


if __name__ == "__main__":
    main()


==> figures/redraw_figures.py <==
"""Rebuild the revised paper figures from preserved data. No new experiments.

Usage: python figures/redraw_figures.py
Dependencies: numpy, pandas, matplotlib. Fonts are bundled under fonts/ (OFL).
"""
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
from matplotlib import font_manager as fm
from matplotlib.patches import Ellipse, FancyBboxPatch

ROOT = Path(__file__).resolve().parent
DATA, IMAGES = ROOT / "data", ROOT.parent / "images"
for p in (ROOT / "fonts").glob("*.ttf"):
    fm.fontManager.addfont(str(p))
TITLE = fm.FontProperties(family="Comic Neue", weight="bold")
plt.rcParams.update({
    "font.family": "STIXGeneral", "mathtext.fontset": "stix",
    "font.size": 10.5, "axes.labelsize": 10.5, "xtick.labelsize": 9,
    "ytick.labelsize": 9, "text.color": "#2C3E48", "axes.labelcolor": "#2C3E48",
    "axes.edgecolor": "#91A0A5", "xtick.color": "#657780", "ytick.color": "#657780",
    "axes.linewidth": .65, "pdf.fonttype": 42, "ps.fonttype": 42,
    "svg.fonttype": "none", "savefig.facecolor": "white",
})
INK = "#2C3E48"
# Figure 3-inspired sky blue, fresh green, orange and coral.
BLUE, GREEN, PEACH, GRAY, ROSE = "#4D9DDE", "#79C638", "#F5A128", "#8C969D", "#F16E61"
PALE_BLUE, PALE_GREEN, PALE_PEACH = "#DFEFFF", "#EAF6D4", "#FFF0C2"
# Darker shades keep small colored annotations legible in the paper PDF.
LABEL_BLUE, LABEL_GREEN, LABEL_PEACH, LABEL_ROSE = "#307EBC", "#4D9224", "#BD7310", "#CF4E46"
SOURCES = [("on_policy", "Current policy", GRAY), ("past_replay", "Past replay", BLUE),
           ("near_future", "Near future", GREEN), ("long_future", "Far future", PEACH),
           ("luffy", "External-guided", ROSE)]


def save(fig, stem, pad_inches=.045):
    fig.savefig(IMAGES / f"{stem}.pdf", bbox_inches="tight", pad_inches=pad_inches)
    fig.savefig(ROOT / f"{stem}.svg", bbox_inches="tight", pad_inches=pad_inches)
    fig.savefig(ROOT / "previews" / f"{stem}.png", dpi=220, bbox_inches="tight", pad_inches=pad_inches)
    plt.close(fig)


def header(fig, x, width, text, fill, size=11.5):
    fig.add_artist(FancyBboxPatch((x, .89), width, .095, boxstyle="round,pad=0.003,rounding_size=0.012",
                   transform=fig.transFigure, facecolor=fill, edgecolor="none", zorder=-1))
    fig.text(x+.012, .936, text, fontproperties=TITLE, fontsize=size, va="center")


def panel_label(fig, ax, text, y=.025, size=11.5):
    """Center a plain serif caption beneath a panel, matching Figure 5."""
    bounds = ax.get_position()
    fig.text(bounds.x0 + bounds.width / 2, y, text, ha="center", va="bottom",
             fontfamily="STIXGeneral", fontweight="bold", fontsize=size)


def clean(ax, grid="y"):
    for name in ("top", "right"):
        ax.spines[name].set_visible(False)
    ax.tick_params(length=2, width=.6, pad=3)
    ax.grid(axis=grid, color="#DEE6E8", lw=.5, alpha=.7)
    ax.set_axisbelow(True)


def concept_panel(ax):
    """Original conceptual geometry, with a bright source-consistent palette.

    Node positions, radii and sigmoid endpoints are copied from the historical
    draw_concept_panel. These are schematic coordinates, not measurements.
    """
    def radius(x):
        return .02 + (1. - np.clip(x, 0., 1.)) ** 1.4 * (.7 - .02)

    traj_x = np.linspace(.05, .65, 50)
    traj_y = .1 + .6 / (1 + np.exp(-10 * (traj_x - .35)))
    near_y = traj_y[np.argmin(np.abs(traj_x - .55))]
    nodes = [
        (.25, .75, radius(.25), ROSE, "External teacher\n(LUFFY)", (.22, .83)),
        (.50, .65, .20, PEACH, "Far future\n(RLEP)", (.52, .79)),
        (.75, near_y, radius(.75), GREEN, "Near future\n(NPO)", (.80, .70)),
        (.58, .45, .15, BLUE, "Past (ExGRPO)", (.62, .38)),
        (.87, .30, radius(.87), GRAY, "GRPO", (.87, .18)),
    ]
    ax.set(xlim=(0, 1), ylim=(0, 1.05), xticks=[], yticks=[])
    ax.set_facecolor("#FAFCFC")
    ax.grid(False)
    for spine in ("top", "right"):
        ax.spines[spine].set_visible(False)
    ax.set_xlabel("Policy proximity", labelpad=5, fontsize=10)
    ax.set_ylabel("Source quality", labelpad=5, fontsize=10)
    white_edge = [pe.withStroke(linewidth=2.2, foreground="white", alpha=.95)]
    t = np.linspace(0, 1, 120)
    smooth = 1. / (1. + np.exp(-8. * (t - .5)))
    smooth = (smooth - smooth[0]) / (smooth[-1] - smooth[0])
    for x, y, r, col, label, label_xy in nodes:
        near = col == GREEN
        ax.add_patch(Ellipse((x, y), 2*r, 2*r, facecolor=col,
                            edgecolor="none", alpha=.24 if near else .16, zorder=1))
        ax.add_patch(Ellipse((x, y), 2*r, 2*r, facecolor="none",
                            edgecolor=col, alpha=.8, lw=.75, ls=(0, (3, 2)), zorder=2))
        end_y = y-r
        ax.plot(np.linspace(.1, x, 120), .1+(end_y-.1)*smooth,
                color=col, lw=2 if near else 1.25, zorder=3.3 if near else 3,
                path_effects=[pe.Stroke(linewidth=3.2 if near else 2.4,
                                       foreground="white"), pe.Normal()])
        ax.scatter(x, end_y, s=52 if near else 36, marker="v", color=col,
                   edgecolor="white", linewidth=.8, zorder=6)
        ax.scatter(x, y, s=58 if near else 35, color=col,
                   edgecolor="white", linewidth=1., zorder=6)
        ax.text(*label_xy, label, color=LABEL_GREEN if near else INK, fontsize=8.5,
                ha="center", va="center", linespacing=.97, zorder=7,
                fontweight="bold" if near else "normal", path_effects=white_edge)
    ax.hlines(near_y-radius(.75), 0, .98, color=GREEN, lw=.9,
              ls=(0, (4, 3)), alpha=.7, zorder=2.4)
    ax.scatter(.1, .1, s=31, color=INK, edgecolor="white", linewidth=.9, zorder=8)
    ax.text(.10, .035, "Current policy", fontsize=8.3, ha="center", va="center",
            clip_on=False, zorder=8, path_effects=white_edge)
    right = ax.secondary_yaxis("right")
    right.set_yticks([])
    right.set_ylabel("Effective signal", fontsize=9.5, labelpad=5)
    right.spines["right"].set_color("#91A0A5")
    # Match the original circle/triangle axis key without a separate legend.
    ax.scatter(-.10, .12, s=19, color=INK, transform=ax.transAxes, clip_on=False)
    ax.scatter(1.10, .12, s=22, marker="v", color=INK,
               transform=ax.transAxes, clip_on=False)


def figure2():
    q = pd.read_csv(DATA / "figure2_quality_envelope.csv")
    v = pd.read_csv(DATA / "figure2_cost.csv")
    s = pd.read_csv(DATA / "figure2_scores.csv")
    fig = plt.figure(figsize=(8.1, 2.68))
    ax = fig.add_axes([.048, .28, .282, .65])
    concept_panel(ax)

    aq = fig.add_axes([.443, .66, .219, .265]); clean(aq)
    aq.plot(q.delta, q.quality_gain_envelope, color=BLUE, lw=1.65)
    aq.fill_between(q.delta, 0, q.quality_gain_envelope, color=BLUE, alpha=.12)
    aq.set(xlim=(0, 305), ylim=(0, .225), yticks=[0, .1, .2], xticks=[0, 100, 200, 300])
    aq.tick_params(labelbottom=False)
    aq.text(.04, .90, r"Validation gain $\widetilde Q$", color=LABEL_BLUE, transform=aq.transAxes,
            va="top", fontsize=10)
    av = fig.add_axes([.443, .28, .219, .265]); clean(av)
    av.plot(v.delta, v.variance_proxy, "o-", color=PEACH, lw=1.35, ms=2.6, mec="white", mew=.3)
    av.set(xlim=(0, 305), ylim=(.7, 9.3), yticks=[1, 5, 9], xticks=[0, 100, 200, 300])
    av.text(.04, .92, r"Cost proxy $\widetilde V$", color=LABEL_PEACH, transform=av.transAxes,
            va="top", fontsize=10)
    av.set_xlabel(r"Distance $\Delta$ (steps)", labelpad=3)
    fig.text(.551, .575, r"Anchor $T=0$", fontsize=8.7, ha="center", color="#788990")

    ac = fig.add_axes([.761, .28, .222, .645]); clean(ac)
    for anchor, col, label_col in [(0, ROSE, LABEL_ROSE), (50, GREEN, LABEL_GREEN)]:
        row = s[s.anchor == anchor]
        ac.plot(row.delta, row.score, "o-", color=col, lw=1.45, ms=2.5, mec="white", mew=.3)
        best = row.loc[row.score.idxmax()]
        ac.plot(best.delta, best.score, "o", color=col, ms=5, mec="white", mew=.6)
        ac.annotate(f"{int(best.delta)} steps", (best.delta, best.score), xytext=(5, 6),
                    textcoords="offset points", color=label_col, fontsize=9)
    ac.set(xlim=(0, 310), ylim=(0, .049), yticks=[0, .02, .04], xticks=[0, 100, 200, 300])
    ac.set_xlabel(r"Distance $\Delta$ (steps)", labelpad=3)
    ac.text(293, .0235, r"$T=0$", color=LABEL_ROSE, ha="right", va="bottom", fontsize=10)
    ac.text(245, .0068, r"$T=50$", color=LABEL_GREEN, ha="right", va="bottom", fontsize=10)
    panel_label(fig, ax, "(a) Quality–proximity trade-off", size=11)
    panel_label(fig, av, "(b) Quality and cost", size=11)
    panel_label(fig, ac, "(c) Effective guidance score", size=11)
    # Leave room for the circle/triangle axis keys outside the conceptual panel.
    save(fig, "figure2_preliminary", pad_inches=.08)


def source_figure():
    df = pd.read_csv(DATA / "source_tradeoff_three_panel_49_selected_prompts.csv")
    orig = pd.read_csv(DATA / "source_tradeoff_three_panel_49_summary.csv").set_index("source")
    assert len(df) == 49
    cur = df.on_policy_success.mean()
    for key, _, _ in SOURCES:
        assert np.isclose(df[f"{key}_success"].mean(), orig.loc[key, "q_all"])
        assert np.isclose(df[f"{key}_gap"].mean(), orig.loc[key, "gap_all"])
    fig = plt.figure(figsize=(7.2, 2.38))
    axes = [fig.add_axes([.19, .28, .224, .68]), fig.add_axes([.465, .28, .269, .68]),
            fig.add_axes([.80, .28, .176, .68])]
    for ax in axes:
        ax.set_ylim(4.55, -.55)
        ax.set_yticks([])
        ax.spines[["top", "right", "left"]].set_visible(False)
        ax.spines["bottom"].set_color("#CAD6DA")
        ax.tick_params(length=0, pad=4)
        ax.grid(axis="x", color="#E8EEF0", lw=.5)
        ax.set_axisbelow(True)
        ax.axhspan(1.58, 2.42, color=PALE_GREEN, zorder=-1)
    a, b, c = axes
    a.set(xlim=(0, 107), xticks=[0, 50, 100])
    a.set_xlabel("Success (%)", labelpad=3)
    b.set(xlim=(-.012, .68), xticks=[0, .3, .6])
    b.set_xlabel("Mean absolute token log-probability gap", labelpad=3, fontsize=8.7)
    c.set(xlim=(-.07, 3.35), xticks=[0, 1, 2, 3])
    c.set_xlabel(r"$(\tilde Q_{\rm src}-\tilde Q_{\rm cur})/\tilde V_{\rm gap}$", labelpad=3)
    rng = np.random.default_rng(7)
    for y, (key, label, col) in enumerate(SOURCES):
        row = orig.loc[key]
        a.text(-.10, y, label, transform=a.get_yaxis_transform(), ha="right", va="center",
               color=LABEL_GREEN if key == "near_future" else INK, fontsize=10.5,
               fontweight="bold" if key == "near_future" else "normal")
        q = row.q_all * 100
        a.hlines(y, 0, q, color=col, alpha=.50, lw=3.5)
        a.plot(q, y, "o", ms=5.5, color=col, mec="white", mew=.6)
        a.text(q+4, y, f"{q:.1f}", fontsize=9.5, va="center")
        gaps = df[f"{key}_gap"].to_numpy()
        if key != "on_policy":
            # Preserve all 49 original values. Jitter affects only row placement.
            b.scatter(gaps, y+rng.uniform(-.14, .14, len(gaps)), s=6, color=col, alpha=.40, lw=0)
            bp = b.boxplot([gaps], positions=[y], vert=False, widths=.30, patch_artist=True,
                 showfliers=False, manage_ticks=False, medianprops=dict(color=col, lw=1.4),
                 boxprops=dict(facecolor="white", edgecolor=col, lw=.9),
                 whiskerprops=dict(color=col, lw=.8), capprops=dict(color=col, lw=.8))
            b.plot(row.gap_all, y, "D", ms=3.5, color=col, mec="white", mew=.4)
            ratio = row.incremental_q_gap_proxy
            c.barh(y, ratio, height=.34, color=col, alpha=.95)
            c.text(ratio+.10, y, f"{ratio:.2f}", va="center", fontsize=10,
                   fontweight="bold" if key == "near_future" else "normal")
        else:
            b.plot(0, y, "D", ms=3.5, color=col)
            c.text(.05, y, "reference", va="center", color="#88959A", fontsize=9.5, style="italic")
    panel_label(fig, a, "(a) Success rate", size=11)
    panel_label(fig, b, "(b) Token-gap distribution", size=11)
    panel_label(fig, c, "(c) Gain / cost", size=11)
    save(fig, "source_tradeoff_three_panel_49")


def video_figure():
    # Exact values in the original plot_video_benchmarks.py.
    d = pd.DataFrame({"benchmark": ["TempCompass", "MotionBench", "MLVU-Dev", "VideoMathQA", "Charades-STA", "VideoMME-v2"],
        "Base": [75.69, 56.14, 73.32, 47.81, 56., 32.50],
        "GRPO": [75.98, 57.01, 75.80, 50.33, 57.65, 33.03],
        "NPO": [76.47, 59.17, 76.40, 52.71, 58.06, 33.81]})
    d.loc[len(d)] = ["Average", *d[["Base", "GRPO", "NPO"]].mean().tolist()]
    d["gain"] = d.NPO - d.GRPO
    d.to_csv(DATA / "video_benchmarks.csv", index=False)
    fig, ax = plt.subplots(figsize=(4.9, 2.0))
    for y, row in d.iterrows():
        ax.plot([row.GRPO, row.NPO], [y, y], color="#A6D4C2", lw=2.4)
        ax.plot(row.Base, y, "|", color=GRAY, ms=7)
        ax.plot(row.GRPO, y, "o", color=BLUE, ms=4)
        ax.plot(row.NPO, y, "o", color=GREEN, ms=4)
        ax.text(81.5, y, f"+{row.gain:.2f}", va="center", color=GREEN, fontsize=10)
    ax.set(xlim=(30, 89), ylim=(6.6, -.6), yticks=range(len(d)), yticklabels=d.benchmark,
           xticks=[30, 40, 50, 60, 70, 80], xlabel="Accuracy / score")
    clean(ax, "x"); ax.spines["left"].set_visible(False); ax.tick_params(axis="y", length=0)
    ax.plot([], [], "|", color=GRAY, label="Base")
    ax.plot([], [], "o", color=BLUE, ms=4, label="GRPO")
    ax.plot([], [], "o", color=GREEN, ms=4, label="NPO")
    ax.legend(loc="upper center", bbox_to_anchor=(.5, 1.20), ncol=3, frameon=False, fontsize=10)
    save(fig, "video_benchmarks")


if __name__ == "__main__":
    figure2()
    source_figure()
    video_figure()
    print("Rebuilt Figure 2, source comparison, and video chart from preserved data.")


==> figures/relabel_archived_runs.py <==
"""Keep archived curves unchanged while avoiding unresolved IS attribution.

Run A was labelled 'no IS', run B 'exact IS' in the old plot. Those attributions
remain pending; this script only changes the three legend/panel text spans.
"""
from pathlib import Path
import numpy as np
import pymupdf
from matplotlib import font_manager as fm

ROOT = Path(__file__).resolve().parent
doc = pymupdf.open(ROOT / "source_reference/training_dynamics_original.pdf")
page = doc[0]
before = page.get_pixmap(matrix=pymupdf.Matrix(2, 2), alpha=False)
old = np.frombuffer(before.samples, dtype=np.uint8).reshape(before.height, before.width, 3).copy()
mapping = {"Late-stage NPO (no IS)": "Late-stage NPO (run A)",
           "Late-stage NPO (exact IS)": "Late-stage NPO (run B)",
           "(c) IS correction is marginal.": "(c) Recorded late-stage runs."}
edits = []
for b in page.get_text("dict")["blocks"]:
    for line in b.get("lines", []):
        for span in line["spans"]:
            if span["text"] in mapping:
                rect = pymupdf.Rect(span["bbox"]) + (-.6, -.6, .6, .6)
                edits.append((span, rect, mapping[span["text"]]))
                page.add_redact_annot(rect, fill=(1, 1, 1))
assert len(edits) == 3
page.apply_redactions(images=0, graphics=0)
font_path = fm.findfont(fm.FontProperties(family="DejaVu Serif", weight="bold"))
font = pymupdf.Font(fontfile=font_path)
page.insert_font(fontname="NPOlabel", fontfile=font_path)
mask = np.zeros(old.shape[:2], dtype=bool)
for span, rect, text in edits:
    x, y = span["origin"]
    if text.startswith("(c)"):
        x = (rect.x0 + rect.x1 - font.text_length(text, fontsize=span["size"])) / 2
    page.insert_text((x, y), text, fontsize=span["size"], fontname="NPOlabel")
    # Include the replacement's width, which can differ slightly from the original.
    x1 = max(rect.x1, x + font.text_length(text, fontsize=span["size"]))
    mask[max(0, int(rect.y0*2)-4):int(rect.y1*2)+5,
         max(0, int(min(x, rect.x0)*2)-4):int(x1*2)+5] = True
after = page.get_pixmap(matrix=pymupdf.Matrix(2, 2), alpha=False)
new = np.frombuffer(after.samples, dtype=np.uint8).reshape(after.height, after.width, 3)
assert not np.any(np.any(old != new, axis=2) & ~mask), "Unexpected change outside label regions"
doc.save(ROOT.parent / "images/figure4_training_dynamics_new.pdf", garbage=4, deflate=True)
print("Relabelled three text spans; rendered content outside those regions is unchanged.")


==> figures/source_reference/figure2_three_panel.py <==
"""Figure 2: Quality-Proximity concept + Q/V decomposition + S(Δ) U-shape.

Three-panel layout:
  (a) Conceptual scatter in the (stability, quality) plane
  (b) Q(Δ) and V(Δ) — quality gain vs. variance cost (dual y-axis)
  (c) S(Δ) = Q(Δ)/V(Δ) — effective learning signal with Δ* markers

Data for (b)(c): vanilla GRPO validation reward curve.
  Q(Δ) = max(val_smooth(T+Δ) - val_smooth(T), 0)    quality gain
  V(Δ) = exp(c · Δ)                                  IS variance proxy
  S(Δ) = Q(Δ) / V(Δ)
"""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path

import matplotlib
import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
import numpy as np
import pandas as pd
from matplotlib.patches import Ellipse
from scipy.ndimage import uniform_filter1d


DEFAULT_LOG_PATH = Path(
    "/pfs/qcy/RL_HOME/NPO/checkpoints/npo-visual/npo-visual-vanilla-rl-4k/experiment_log.jsonl"
)
DEFAULT_PROXIMITY_CSV = Path(
    "/pfs/qcy/RL_HOME/NPO/analysis/proximity_ckpt_data_full/"
    "analysis_results/paper_figures/paper_delta_metrics.csv"
)
DEFAULT_PAIRWISE_CSV = Path(
    "/pfs/qcy/RL_HOME/NPO/analysis/proximity_ckpt_data_full/"
    "analysis_results/pairwise_metrics.csv"
)
OUT_DIR = Path(__file__).resolve().parent


# ---------------------------------------------------------------------------
# Style
# ---------------------------------------------------------------------------
matplotlib.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": ["Nimbus Roman", "Times New Roman", "Tinos", "DejaVu Serif", "STIX"],
        "mathtext.fontset": "stix",
        "font.size": 14,
        "axes.labelsize": 15,
        "axes.titlesize": 16,
        "axes.labelweight": "bold",
        "legend.fontsize": 11,
        "xtick.labelsize": 12,
        "ytick.labelsize": 12,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)

C_GRPO    = "#8C8C8C"
C_LUFFY   = "#E8963E"
C_RLEP    = "#6AAF6A"
C_EXGRPO  = "#B07CC6"
C_NPO     = "#C0392B"
C_NPO_BLUE = "#2060A8"
C_CURRENT = "#4A5568"

PALETTE = {
    "early":   C_NPO,
    "mid":     C_NPO_BLUE,
    "plateau": C_GRPO,
}

Q_COLOR = "#2060A8"
V_COLOR = "#C0392B"


# ---------------------------------------------------------------------------
# Panel (a): Quality-Proximity concept (adapted from figure2_combined.py)
# ---------------------------------------------------------------------------
def variance_radius(x_pos, min_radius=0.02, max_radius=0.42, exponent=1.4):
    x_clipped = np.clip(x_pos, 0.0, 1.0)
    scaled_pos = (1.0 - x_clipped) ** exponent
    return min_radius + scaled_pos * (max_radius - min_radius)


def add_variance_halo(ax, x_pos, y_pos, color, radius):
    halo = Ellipse(
        (x_pos, y_pos),
        width=2 * radius,
        height=2 * radius,
        facecolor=color,
        edgecolor=color,
        alpha=0.4,
        linestyle="--",
        linewidth=1.6,
        zorder=2,
    )
    ax.add_patch(halo)


def add_attainable_marker(ax, x_pos, y_pos, color, size=160, linewidth=1.4, zorder=6):
    ax.scatter(
        x_pos, y_pos, s=size, marker="v", color=color,
        edgecolor="white", linewidth=linewidth, zorder=zorder,
    )


def plot_method_curve(ax, sx, sy, ex, ey, color, linewidth=3.0, zorder=3):
    curve_x = np.linspace(sx, ex, 120)
    t = np.linspace(0, 1, 120)
    smooth_t = 1.0 / (1.0 + np.exp(-8.0 * (t - 0.5)))
    smooth_t = (smooth_t - smooth_t[0]) / (smooth_t[-1] - smooth_t[0])
    curve_y = sy + (ey - sy) * smooth_t
    ax.plot(
        curve_x, curve_y, color=color, linewidth=linewidth, zorder=zorder,
        path_effects=[pe.Stroke(linewidth=linewidth + 2.2, foreground="white", alpha=0.8), pe.Normal()],
    )


def draw_concept_panel(ax):
    ax.set_facecolor("#DCEBFA")

    curr_x, curr_y = 0.1, 0.1
    ax.scatter(curr_x, curr_y, s=150, color=C_CURRENT, edgecolor="white", linewidth=2, zorder=5)
    ax.text(curr_x, curr_y - 0.05, "Current Policy",
            fontsize=12.5, fontweight="bold", ha="center", va="top", color=C_CURRENT,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    ext_x, ext_y = 0.22, 0.85
    ext_r = variance_radius(ext_x)
    ext_perf_y = ext_y - ext_r
    plot_method_curve(ax, curr_x, curr_y, ext_x, ext_perf_y, C_LUFFY)
    add_variance_halo(ax, ext_x, ext_y, C_LUFFY, ext_r)
    add_attainable_marker(ax, ext_x, ext_perf_y, C_LUFFY)
    ax.scatter(ext_x, ext_y, s=150, color=C_LUFFY, edgecolor="white", linewidth=2, zorder=5)
    ax.text(ext_x, ext_y + 0.06, "External Teacher\n(LUFFY)",
            fontsize=12, fontweight="bold", ha="center", va="bottom", color=C_LUFFY,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    far_x, far_y = 0.48, 0.72
    far_r = 0.15
    far_perf_y = far_y - far_r
    plot_method_curve(ax, curr_x, curr_y, far_x, far_perf_y, C_RLEP)
    add_variance_halo(ax, far_x, far_y, C_RLEP, far_r)
    add_attainable_marker(ax, far_x, far_perf_y, C_RLEP)
    ax.scatter(far_x, far_y, s=165, color=C_RLEP, edgecolor="white", linewidth=2, zorder=6)
    ax.text(far_x, far_y + 0.04, "Far Future (RLEP)",
            fontsize=12, fontweight="bold", ha="center", va="bottom", color=C_RLEP,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    fut_x, fut_y = 0.78, 0.62
    fut_r = variance_radius(fut_x)
    fut_perf_y = fut_y - fut_r
    plot_method_curve(ax, curr_x, curr_y, fut_x, fut_perf_y, C_NPO, linewidth=4.5, zorder=3.3)
    add_variance_halo(ax, fut_x, fut_y, C_NPO, fut_r)
    add_attainable_marker(ax, fut_x, fut_perf_y, C_NPO, size=215, linewidth=2.0, zorder=6.5)
    ax.hlines(fut_perf_y, xmin=0.0, xmax=0.98, colors=C_NPO, linestyles="--",
              linewidth=2.0, alpha=0.75, zorder=2.4)
    ax.text(0.04, fut_perf_y + 0.012, "best",
            fontsize=12, fontweight="bold", ha="left", va="bottom", color=C_NPO,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])
    ax.scatter(fut_x, fut_y, s=230, color=C_NPO, edgecolor="white", linewidth=2.6, zorder=6.5)
    ax.text(fut_x, fut_y + 0.055, "Near Future (NPO)",
            fontsize=13, fontweight="bold", ha="center", va="bottom", color=C_NPO,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    ex_x, ex_y = 0.55, 0.36
    ex_r = 0.12
    ex_perf_y = ex_y - ex_r
    plot_method_curve(ax, curr_x, curr_y, ex_x, ex_perf_y, C_EXGRPO)
    add_variance_halo(ax, ex_x, ex_y, C_EXGRPO, ex_r)
    add_attainable_marker(ax, ex_x, ex_perf_y, C_EXGRPO)
    ax.scatter(ex_x, ex_y, s=150, color=C_EXGRPO, edgecolor="white", linewidth=2, zorder=5)
    ax.text(ex_x + ex_r + 0.02, ex_y, "Past (ExGRPO)",
            fontsize=12, fontweight="bold", ha="left", va="center", color=C_EXGRPO,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    rl_x, rl_y = 0.88, 0.22
    rl_r = variance_radius(rl_x)
    rl_perf_y = rl_y - rl_r
    plot_method_curve(ax, curr_x, curr_y, rl_x, rl_perf_y, C_GRPO)
    add_variance_halo(ax, rl_x, rl_y, C_GRPO, rl_r)
    add_attainable_marker(ax, rl_x, rl_perf_y, C_GRPO)
    ax.scatter(rl_x, rl_y, s=150, color=C_GRPO, edgecolor="white", linewidth=2, zorder=5)
    ax.text(rl_x, rl_y - rl_r - 0.02, "RLVR (GRPO)",
            fontsize=12, fontweight="bold", ha="center", va="top", color=C_GRPO,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1.05)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlabel("Training Stability", fontsize=13, labelpad=8, fontweight="bold")
    ax.set_ylabel("Trajectory Quality", fontsize=13, labelpad=8, fontweight="bold")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)


# ---------------------------------------------------------------------------
# Data helpers
# ---------------------------------------------------------------------------
def load_val(log_path: Path) -> dict[int, float]:
    val_map: dict[int, float] = {}
    with log_path.open() as f:
        for line in f:
            row = json.loads(line)
            if "val" in row:
                val_map[int(row["step"])] = float(row["val"]["reward_score"])
    return val_map


def smooth_map(val_map: dict[int, float], window: int) -> dict[int, float]:
    if window <= 1:
        return val_map
    steps = sorted(val_map)
    vals = np.array([val_map[s] for s in steps])
    smoothed = uniform_filter1d(vals, size=window, mode="nearest")
    return dict(zip(steps, smoothed.tolist()))


def smooth_array(arr: np.ndarray, window: int) -> np.ndarray:
    if window <= 1 or len(arr) < window:
        return arr
    return uniform_filter1d(arr, size=window, mode="nearest")


def compute_q(val_map: dict[int, float], anchor: int, delta_step: int, max_delta: int):
    if anchor not in val_map:
        return np.array([]), np.array([])
    a_val = val_map[anchor]
    deltas, q_vals = [], []
    for d in range(delta_step, max_delta + 1, delta_step):
        t = anchor + d
        if t not in val_map:
            continue
        q = max(val_map[t] - a_val, 0.0)
        deltas.append(d)
        q_vals.append(q)
    return np.array(deltas), np.array(q_vals)


def load_proximity_future(csv_path: Path):
    """Return (deltas, empirical_kl_token, var_log_ratio) for future-direction sources.

    These are the *real measurements* from the checkpoint-proximity experiment
    (Section 5 / Figure 5 of the paper). We treat them as empirical estimates
    of the distributional distance at checkpoint distance Δ.
    """
    df = pd.read_csv(csv_path)
    future = df[df["paper_direction"] == "future"].copy()
    future = future.sort_values("paper_abs_delta")
    return (
        future["paper_abs_delta"].astype(float).values,
        future["empirical_kl_token"].astype(float).values,
        future["var_log_ratio"].astype(float).values,
    )


def load_pairwise(csv_path: Path) -> pd.DataFrame:
    return pd.read_csv(csv_path)


def anchor_kl_points(pairwise_df: pd.DataFrame, anchor_T: int):
    """DIRECTION A — paper's rigorous IS-variance direction.

    Samples drawn from the future source π_{T+Δ}; importance ratio π_T/π_{T+Δ}.
    For eval_step=T, return (Δ, KL, var_log_ratio, src_success) for every future
    source (source_step > T).  Δ = source_step − T.  At most 6 points per T.
    """
    sub = pairwise_df[
        (pairwise_df["eval_step"] == anchor_T) & (pairwise_df["delta"] < 0)
    ].copy()
    sub["fwd_delta"] = sub["source_step"] - sub["eval_step"]
    sub = sub.sort_values("fwd_delta")
    return (
        sub["fwd_delta"].astype(float).values,
        sub["empirical_kl_token"].astype(float).values,
        sub["var_log_ratio"].astype(float).values,
        sub["success_rate"].astype(float).values,
    )


def anchor_kl_points_dense(pairwise_df: pd.DataFrame, anchor_T: int):
    """DIRECTION B — dense approximation using current-policy samples.

    Fix source_step = T (samples from π_T), vary eval_step > T.  Measures
    Var[log(π_{T+Δ}/π_T)] on π_T samples — a valid distance metric between
    π_T and π_{T+Δ}, numerically different from Direction A but giving 20–30
    real measurement points per anchor (one per eval_step ≥ T+10, stride 10).
    Only works when anchor_T is itself a source_step in the proximity run.
    """
    sub = pairwise_df[
        (pairwise_df["source_step"] == anchor_T) & (pairwise_df["eval_step"] > anchor_T)
    ].copy()
    sub["fwd_delta"] = sub["eval_step"] - sub["source_step"]
    sub = sub.sort_values("fwd_delta")
    return (
        sub["fwd_delta"].astype(float).values,
        sub["empirical_kl_token"].astype(float).values,
        sub["var_log_ratio"].astype(float).values,
        sub["success_rate"].astype(float).values,
    )


def source_kl_points(pairwise_df: pd.DataFrame, source_S: int):
    """For source_step=S, return (Δ, empirical_kl_token, var_log_ratio, src_success) for all
    eval_step < S, sorted by Δ ascending.
    Δ = source_step - eval_step = retrospective distance from current policy to the
    (fixed) future source.  (Retrospective framing — up to 30 real points per source.)
    """
    sub = pairwise_df[
        (pairwise_df["source_step"] == source_S) & (pairwise_df["eval_step"] < source_S)
    ].copy()
    sub["back_delta"] = sub["source_step"] - sub["eval_step"]
    sub = sub.sort_values("back_delta")
    return (
        sub["back_delta"].astype(float).values,
        sub["empirical_kl_token"].astype(float).values,
        sub["var_log_ratio"].astype(float).values,
        sub["success_rate"].astype(float).values,
    )


def anchor_v_curve(pairwise_df, anchor_T, deltas_target, beta_kl, v_mode="empirical_kl"):
    """Build per-anchor V(Δ) curve by interpolating real pairwise KL measurements."""
    kl_deltas, kl_vals, vlr_vals, _ = anchor_kl_points(pairwise_df, anchor_T)
    if len(kl_deltas) == 0:
        return np.ones_like(deltas_target, dtype=float), None
    kl_on_grid = np.interp(deltas_target, kl_deltas, kl_vals)
    vlr_on_grid = np.interp(deltas_target, kl_deltas, vlr_vals)
    if v_mode == "empirical_kl":
        v = np.exp(beta_kl * kl_on_grid)
    elif v_mode == "var_log_ratio":
        v = 1.0 + np.sqrt(np.maximum(vlr_on_grid, 0.0))
    else:
        raise ValueError(f"anchor_v_curve does not support mode={v_mode}")
    info = {"kl_deltas": kl_deltas, "kl_vals": kl_vals, "vlr_vals": vlr_vals}
    return v, info


def build_v_curve(deltas_target: np.ndarray, csv_path: Path, mode: str,
                  c: float, beta_kl: float):
    """Compute V(Δ) on the target delta grid.

    Modes:
      "empirical_kl" (default) — V(Δ) = exp(β · KL_emp(Δ)); uses real
          per-token KL from the proximity experiment, linearly interpolated
          onto the training delta grid. This is the IS-variance bound in
          standard importance-sampling analysis.
      "var_log_ratio"          — V(Δ) = 1 + Var(log ρ)(Δ)^α with α=0.5
          (sqrt to keep the scale legible); also measured empirically.
      "theoretical"            — V(Δ) = exp(c · Δ); no empirical data used.
    """
    if mode == "theoretical":
        return np.exp(c * deltas_target), {"source": "theoretical exp(c·Δ)"}

    kl_deltas, kl_vals, vlr_vals = load_proximity_future(csv_path)

    if mode == "empirical_kl":
        kl_on_grid = np.interp(deltas_target, kl_deltas, kl_vals)
        v = np.exp(beta_kl * kl_on_grid)
        return v, {
            "source": f"empirical KL, V=exp({beta_kl:g}·KL)",
            "raw_deltas": kl_deltas,
            "raw_kl": kl_vals,
            "kl_on_grid": kl_on_grid,
        }

    if mode == "var_log_ratio":
        vlr_on_grid = np.interp(deltas_target, kl_deltas, vlr_vals)
        v = 1.0 + np.sqrt(np.maximum(vlr_on_grid, 0.0))
        return v, {
            "source": "empirical sqrt(Var log ρ)",
            "raw_deltas": kl_deltas,
            "raw_vlr": vlr_vals,
        }

    raise ValueError(f"unknown V mode: {mode}")


def average_q_across_anchors(val_map, anchors, delta_step, max_delta, smooth_win,
                             monotone=True):
    """Average Q(Δ) across anchors; also return min/max band.

    If monotone=True, apply cumulative max to enforce the concave-but-monotone
    shape implied by the paper's framework (ignore training-curve noise).
    """
    curves = []
    for a in anchors:
        d, q = compute_q(val_map, a, delta_step, max_delta)
        if len(d) == 0:
            continue
        q_smooth = smooth_array(q, smooth_win)
        if monotone:
            q_smooth = np.maximum.accumulate(q_smooth)
        curves.append((d, q_smooth))

    ref_deltas = np.array(sorted({int(x) for c in curves for x in c[0]}))
    stacked = []
    for d, q in curves:
        q_interp = np.interp(ref_deltas, d, q)
        stacked.append(q_interp)
    stacked = np.array(stacked)
    mean_q = stacked.mean(axis=0)
    min_q = stacked.min(axis=0)
    max_q = stacked.max(axis=0)
    return ref_deltas, mean_q, min_q, max_q


# ---------------------------------------------------------------------------
# Panel (b): Q(Δ) and V(Δ) decomposition (dual y-axis)
# ---------------------------------------------------------------------------
def draw_qv_panel(ax, val_map, anchor, c, delta_step, max_delta, q_smooth,
                  pairwise_csv, v_mode, beta_kl):
    """Single-anchor Q(Δ) and V(Δ) decomposition, with BOTH measurement
    directions of V overlaid."""
    pairwise_df = load_pairwise(pairwise_csv)

    # Q: training val gain, fine grid
    d_fine, q_fine = compute_q(val_map, anchor, delta_step, max_delta)
    q_fine = np.maximum.accumulate(smooth_array(q_fine, q_smooth))

    # ---- Direction A (paper's rigorous IS variance) ----
    dA, klA, vlrA, _ = anchor_kl_points(pairwise_df, anchor)
    okA = dA <= max_delta
    dA, klA, vlrA = dA[okA], klA[okA], vlrA[okA]

    # ---- Direction B (dense, current-policy samples) ----
    dB, klB, vlrB, _ = anchor_kl_points_dense(pairwise_df, anchor)
    okB = dB <= max_delta
    dB, klB, vlrB = dB[okB], klB[okB], vlrB[okB]

    def to_v(kl, vlr, d):
        if v_mode == "empirical_kl":
            return np.exp(beta_kl * kl)
        if v_mode == "var_log_ratio":
            return 1.0 + np.sqrt(np.maximum(vlr, 0.0))
        return np.exp(c * d)

    vA = to_v(klA, vlrA, dA)
    vB = to_v(klB, vlrB, dB)

    ax.grid(True, linestyle="--", alpha=0.35, zorder=0)
    ax.set_axisbelow(True)

    line_q, = ax.plot(
        d_fine, q_fine, color=Q_COLOR, linewidth=2.8, marker="o", markersize=3.0,
        zorder=4, label=r"$Q(\Delta)$",
    )
    ax.fill_between(d_fine, 0, q_fine, color=Q_COLOR, alpha=0.10, zorder=2)
    ax.set_ylabel(r"Quality Gain  $Q(\Delta)$", color=Q_COLOR,
                  fontsize=13, fontweight="bold", labelpad=6)
    ax.tick_params(axis="y", labelcolor=Q_COLOR)
    q_top = q_fine.max() * 1.25 if q_fine.max() > 0 else 1.0
    ax.set_ylim(bottom=0, top=q_top)

    ax2 = ax.twinx()

    V_A_COLOR = V_COLOR            # solid + squares
    V_B_COLOR = "#D98E3E"          # dashed + circles (distinct orange-red)

    # Direction A curve (sparse but rigorous) — line drawn through real squares
    line_vA, = ax2.plot(
        dA, vA, color=V_A_COLOR, linewidth=2.4, linestyle="-",
        zorder=4, label=r"$V(\Delta)$ — source-sample (Dir. A)",
    )
    ax2.scatter(dA, vA, color=V_A_COLOR, s=55, marker="s",
                edgecolor="white", linewidth=1.0, zorder=6)

    # Direction B curve (dense) — 30 circles on the dashed line
    line_vB, = ax2.plot(
        dB, vB, color=V_B_COLOR, linewidth=2.0, linestyle="--",
        zorder=3.5, label=r"$V(\Delta)$ — policy-sample (Dir. B)",
    )
    ax2.scatter(dB, vB, color=V_B_COLOR, s=22, marker="o",
                edgecolor="white", linewidth=0.6, zorder=5)

    ax2.set_ylabel(r"Variance Cost  $V(\Delta)$", color=V_A_COLOR,
                   fontsize=13, fontweight="bold", labelpad=6)
    ax2.tick_params(axis="y", labelcolor=V_A_COLOR)
    v_top = max(vA.max() if len(vA) else 1.0, vB.max() if len(vB) else 1.0)
    ax2.set_ylim(bottom=1.0, top=v_top * 1.08)

    ax.set_xlabel(r"Checkpoint distance  $\Delta$ (steps)", fontsize=13, fontweight="bold")
    ax.spines["top"].set_visible(False)
    ax2.spines["top"].set_visible(False)

    # Combined legend: Q + two V directions
    lines = [line_q, line_vA, line_vB]
    labels = [ln.get_label() for ln in lines]
    ax.legend(lines, labels, loc="upper left", frameon=True, framealpha=0.95,
              fontsize=9.0, handlelength=2.2, borderpad=0.4)


# ---------------------------------------------------------------------------
# Panel (c): S(Δ) U-shape
# ---------------------------------------------------------------------------
def compute_s(val_map, anchor, c, delta_step, max_delta,
              proximity_csv, v_mode, beta_kl):
    d, q = compute_q(val_map, anchor, delta_step, max_delta)
    if len(d) == 0:
        return np.array([]), np.array([])
    v, _ = build_v_curve(d, proximity_csv, v_mode, c, beta_kl)
    return d, q / v


def draw_s_panel(ax, val_map, anchors, c, delta_step, max_delta, q_smooth, s_smooth,
                 pairwise_csv, v_mode, beta_kl):
    """Forward-framing S(Δ) per anchor T, overlaying both V directions.

    Solid line + squares: Direction A (source=T+Δ, eval=T) — paper's rigorous V,
                           4-6 real points per anchor.
    Dashed line + dots:   Direction B (source=T, eval=T+Δ) — dense proxy V using
                           current-policy samples, 20-30 real points per anchor.

    Q(T, Δ) = max(val_smooth(T+Δ) − val_smooth(T), 0)   [training val curve]
    """
    pairwise_df = load_pairwise(pairwise_csv)
    anchors = sorted([a for a in anchors if a in val_map])

    palette_order = [PALETTE["early"], PALETTE["mid"], PALETTE["plateau"]]

    ax.grid(True, linestyle="--", alpha=0.4, zorder=0)
    ax.set_axisbelow(True)

    def q_at(T, deltas):
        out = []
        keep = []
        for d in deltas:
            t = T + int(d)
            if t not in val_map or d > max_delta:
                continue
            out.append(max(val_map[t] - val_map[T], 0.0))
            keep.append(int(d))
        return np.array(out), np.array(keep, dtype=float)

    def to_v(kl, vlr, d):
        if v_mode == "empirical_kl":
            return np.exp(beta_kl * kl)
        if v_mode == "var_log_ratio":
            return 1.0 + np.sqrt(np.maximum(vlr, 0.0))
        return np.exp(c * d)

    legend_handles = []
    for i, T in enumerate(anchors):
        color = palette_order[i % len(palette_order)]

        # Direction A
        dA, klA, vlrA, _ = anchor_kl_points(pairwise_df, T)
        qA, dA_keep = q_at(T, dA)
        # Reindex KL/VLR to match kept Δs
        mask_A = np.isin(dA.astype(int), dA_keep.astype(int))
        dA_k = dA[mask_A]
        vA_k = to_v(klA[mask_A], vlrA[mask_A], dA_k)
        if len(dA_k):
            sA = qA / vA_k
            line_a, = ax.plot(dA_k, sA, color=color, linewidth=2.4,
                              linestyle="-", zorder=4)
            ax.scatter(dA_k, sA, color=color, s=60, marker="s",
                       edgecolor="white", linewidth=0.9, zorder=6)
            peak = int(np.argmax(sA))
            ax.scatter([dA_k[peak]], [sA[peak]], color=color, s=170,
                       marker="*", edgecolors="black", linewidths=0.9, zorder=7)
            ax.annotate(
                rf"$\Delta^{{\ast}}{{=}}{int(dA_k[peak])}$",
                xy=(dA_k[peak], sA[peak]),
                xytext=(7, 4), textcoords="offset points",
                fontsize=9.5, color=color, fontweight="bold",
            )

        # Direction B
        dB, klB, vlrB, _ = anchor_kl_points_dense(pairwise_df, T)
        qB, dB_keep = q_at(T, dB)
        mask_B = np.isin(dB.astype(int), dB_keep.astype(int))
        dB_k = dB[mask_B]
        vB_k = to_v(klB[mask_B], vlrB[mask_B], dB_k)
        if len(dB_k):
            sB = qB / vB_k
            line_b, = ax.plot(dB_k, sB, color=color, linewidth=1.6,
                              linestyle="--", alpha=0.85, zorder=3)
            ax.scatter(dB_k, sB, color=color, s=14, marker="o",
                       edgecolor="white", linewidth=0.5, zorder=5)

        legend_handles.append(plt.Line2D([0], [0], color=color, linewidth=2.4,
                                         label=rf"Step $T={T}$"))

    # Two legends: anchors + direction
    leg1 = ax.legend(handles=legend_handles, loc="upper right",
                     title="Current policy", frameon=True, framealpha=0.92,
                     fontsize=10, title_fontsize=10, borderpad=0.4)
    style_handles = [
        plt.Line2D([0], [0], color="gray", linestyle="-", linewidth=2.2,
                   marker="s", markersize=6, label="Dir. A (paper)"),
        plt.Line2D([0], [0], color="gray", linestyle="--", linewidth=1.6,
                   marker="o", markersize=4, label="Dir. B (dense)"),
    ]
    ax.add_artist(leg1)
    ax.legend(handles=style_handles, loc="center right", frameon=True,
              framealpha=0.92, fontsize=9, borderpad=0.35)

    ax.set_xlabel(r"Checkpoint distance  $\Delta$ (steps)", fontsize=13, fontweight="bold")
    ax.set_ylabel(r"Effective signal  $\mathcal{S}(\Delta)=Q/V$",
                  fontsize=13, fontweight="bold")
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)


# ---------------------------------------------------------------------------
# Main
# ---------------------------------------------------------------------------
def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser()
    p.add_argument("--log-path", type=Path, default=DEFAULT_LOG_PATH)
    p.add_argument("--proximity-csv", type=Path, default=DEFAULT_PROXIMITY_CSV)
    p.add_argument("--pairwise-csv", type=Path, default=DEFAULT_PAIRWISE_CSV)
    p.add_argument("--v-mode", choices=["empirical_kl", "var_log_ratio", "theoretical"],
                   default="empirical_kl")
    p.add_argument("--beta-kl", type=float, default=15.0)
    p.add_argument("--anchor-b", type=int, default=0,
                   help="Anchor (eval_step) for panel (b). Forward framing.")
    p.add_argument("--anchors", type=int, nargs="+", default=[0, 50, 100],
                   help="Anchors (eval_step) for panel (c). Each has real "
                        "measurements at source_step ∈ {50,...,300}∩(T,∞).")
    p.add_argument("--c", type=float, default=0.01)
    p.add_argument("--delta-step", type=int, default=5)
    p.add_argument("--max-delta", type=int, default=300)
    p.add_argument("--val-smooth", type=int, default=8)
    p.add_argument("--q-smooth", type=int, default=3)
    p.add_argument("--s-smooth", type=int, default=1)
    p.add_argument("--output", type=Path, default=None)
    return p.parse_args()


def main() -> None:
    args = parse_args()

    raw_val = load_val(args.log_path)
    val_map = smooth_map(raw_val, args.val_smooth)

    fig = plt.figure(figsize=(16.5, 4.8))
    gs = fig.add_gridspec(1, 3, width_ratios=[1.05, 1.0, 1.0], wspace=0.38)
    ax_a = fig.add_subplot(gs[0, 0])
    ax_b = fig.add_subplot(gs[0, 1])
    ax_c = fig.add_subplot(gs[0, 2])

    draw_concept_panel(ax_a)
    draw_qv_panel(
        ax_b, val_map=val_map, anchor=args.anchor_b,
        c=args.c, delta_step=args.delta_step, max_delta=args.max_delta,
        q_smooth=args.q_smooth,
        pairwise_csv=args.pairwise_csv, v_mode=args.v_mode, beta_kl=args.beta_kl,
    )
    draw_s_panel(
        ax_c, val_map=val_map, anchors=args.anchors,
        c=args.c, delta_step=args.delta_step, max_delta=args.max_delta,
        q_smooth=args.q_smooth, s_smooth=args.s_smooth,
        pairwise_csv=args.pairwise_csv, v_mode=args.v_mode, beta_kl=args.beta_kl,
    )

    ax_a.set_title("(a) Quality-Proximity Trade-off", fontsize=13.5, fontweight="bold", pad=10)
    ax_b.set_title(r"(b) $Q(\Delta)$ vs. $V(\Delta)$ Decomposition",
                   fontsize=13.5, fontweight="bold", pad=10)
    ax_c.set_title(r"(c) Effective Learning Signal $\mathcal{S}(\Delta)$",
                   fontsize=13.5, fontweight="bold", pad=10)

    out = args.output or (OUT_DIR / "figure2_three_panel.pdf")
    fig.savefig(out, bbox_inches="tight")
    fig.savefig(out.with_suffix(".png"), bbox_inches="tight", dpi=220)
    plt.close(fig)
    print(f"Saved: {out}")
    print(f"Saved: {out.with_suffix('.png')}")
    print(f"V(Δ) source: {args.v_mode} (β_kl={args.beta_kl})  "
          f"panel-(b) anchor=T={args.anchor_b}  panel-(c) anchors={args.anchors}")


if __name__ == "__main__":
    main()


==> figures/source_reference/figure2_three_panel_v1.py <==
"""Figure 2 (v1): three-panel with Dir B only — dense V(Δ) measurements.

Layout:
  (a) Quality-Proximity concept
  (b) Q(Δ) vs. V(Δ) decomposition, single anchor T=0 (30 real KL points)
  (c) Effective learning signal S(Δ)=Q/V for T∈{0, 50}

Styling and palette mirror figure1_teaser_v7.py:
  - GRPO/baseline: 深灰 #7f7f7f
  - LUFFY:         深橘 #fc8a2d
  - RLEP:          深黄 #ffd144
  - ExGRPO:        深蓝 #93c4ea
  - NPO:           深红 #e2201b  (signature)
  - NPO (early):   中绿 #60b139
  - NPO (both):    深绿 #00af1b
"""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
import numpy as np
from matplotlib.patches import Ellipse

from figure2_three_panel import (
    anchor_kl_points_dense,
    compute_q,
    load_pairwise,
    load_val,
    smooth_array,
    smooth_map,
    DEFAULT_LOG_PATH,
    DEFAULT_PAIRWISE_CSV,
    OUT_DIR,
)


# ---------------------------------------------------------------------------
# Style (identical to figure1_teaser_v7.py)
# ---------------------------------------------------------------------------
plt.style.use("seaborn-v0_8-whitegrid")
matplotlib.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": ["Times New Roman", "DejaVu Serif"],
        "mathtext.fontset": "stix",
        "font.size": 16,
        "axes.labelsize": 15,
        "axes.titlesize": 18,
        "axes.labelweight": "bold",
        "axes.linewidth": 0.9,
        "grid.linewidth": 0.3,
        "legend.fontsize": 12.5,
        "xtick.labelsize": 13,
        "ytick.labelsize": 13,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)


# ---------------------------------------------------------------------------
# Paper palette (matches figure1_teaser_v7.py)
# ---------------------------------------------------------------------------
GREEN_LIGHT = "#f1f8ee"
GREEN_MID   = "#60b139"
GREEN_DEEP  = "#00af1b"
ORANGE_LIGHT = "#ffe4d4"
ORANGE_DEEP  = "#fc8a2d"
RED_VLIGHT = "#ffebeb"
RED_LIGHT  = "#ffc9a8"
RED_DEEP   = "#e2201b"
YELLOW_LIGHT = "#fff3c7"
YELLOW_DEEP  = "#ffd144"
BLUE_LIGHT = "#e3f4fe"
BLUE_DEEP  = "#93c4ea"
GRAY_LIGHT = "#ececec"
GRAY_MID   = "#d0cece"
GRAY_DEEP  = "#7f7f7f"

# Panel (b) Q / V assignments
Q_COLOR = "#2E5D8F"            # 深海军蓝 — quality gain curve (对比度高, 区别于 ExGRPO 浅蓝)
V_COLOR = RED_DEEP             # 深红 — variance cost curve (signature)

# Panel (c) anchor colors
ANCHOR_COLORS = {
    0:  RED_DEEP,              # primary anchor (T=0)
    50: GREEN_DEEP,            # secondary anchor (T=50)
}

# Concept panel colors aligned to figure1_v7
C_GRPO    = GRAY_DEEP          # 深灰
C_LUFFY   = ORANGE_DEEP        # 深橘
C_RLEP    = YELLOW_DEEP        # 深黄
C_EXGRPO  = BLUE_DEEP          # 深蓝
C_NPO     = RED_DEEP           # 深红
C_CURRENT = "#4A5568"


# ---------------------------------------------------------------------------
# Panel (a): Quality-Proximity concept
# ---------------------------------------------------------------------------
def variance_radius(x_pos, min_radius=0.02, max_radius=0.7, exponent=1.4):
    x_clipped = np.clip(x_pos, 0.0, 1.0)
    scaled_pos = (1.0 - x_clipped) ** exponent
    return min_radius + scaled_pos * (max_radius - min_radius)


def add_variance_halo(ax, x_pos, y_pos, color, radius):
    halo = Ellipse(
        (x_pos, y_pos),
        width=2 * radius,
        height=2 * radius,
        facecolor=color,
        edgecolor=color,
        alpha=0.4,
        linestyle="--",
        linewidth=1.8,
        zorder=2,
    )
    ax.add_patch(halo)


def add_attainable_marker(ax, x_pos, y_pos, color, size=180, linewidth=1.6, zorder=6):
    ax.scatter(x_pos, y_pos, s=size, marker="v", color=color,
               edgecolor="white", linewidth=linewidth, zorder=zorder)


def plot_method_curve(ax, sx, sy, ex, ey, color, linewidth=3.2, zorder=3):
    t = np.linspace(0, 1, 120)
    smooth_t = 1.0 / (1.0 + np.exp(-8.0 * (t - 0.5)))
    smooth_t = (smooth_t - smooth_t[0]) / (smooth_t[-1] - smooth_t[0])
    curve_x = np.linspace(sx, ex, 120)
    curve_y = sy + (ey - sy) * smooth_t
    ax.plot(curve_x, curve_y, color=color, linewidth=linewidth, zorder=zorder,
            path_effects=[pe.Stroke(linewidth=linewidth + 2.5, foreground="white", alpha=0.8), pe.Normal()])


def draw_concept_panel(ax):
    """Exact copy of figure1_a_ycx.py layout (colors, positions, axes)."""
    ax.set_facecolor("#DCEBFA")

    # ---- palette from figure1_a_ycx ----
    C_CURR   = "#4A5568"
    C_LUFFY  = "#48BB78"; C_LUFFY_TXT  = "#276749"
    C_RLEP   = "#D53F8C"; C_RLEP_TXT   = "#97266D"
    C_NPO    = "#E53E3E"; C_NPO_TXT    = "#9B2C2C"
    C_EXGRPO = "#D69E2E"; C_EXGRPO_TXT = "#975A16"
    C_GRPO   = "#718096"; C_GRPO_TXT   = "#4A5568"

    # same-trajectory S-curve (used to place NPO node exactly on it)
    traj_x = np.linspace(0.05, 0.65, 50)
    traj_y = 0.1 + 0.6 / (1 + np.exp(-10 * (traj_x - 0.35)))

    # A. Current Policy
    curr_x, curr_y = 0.1, 0.1
    ax.scatter(curr_x, curr_y, s=150, color=C_CURR, edgecolor="white", linewidth=2, zorder=5)
    ax.text(curr_x, curr_y - 0.05, "Current Policy",
            fontsize=11, fontweight="bold", ha="center", va="top", color="#2D3748",
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    # B. External Teacher (LUFFY)
    ext_x, ext_y = 0.25, 0.75
    ext_r = variance_radius(ext_x)
    ext_perf_y = ext_y - ext_r
    plot_method_curve(ax, curr_x, curr_y, ext_x, ext_perf_y, C_LUFFY)
    add_variance_halo(ax, ext_x, ext_y, C_LUFFY, ext_r)
    add_attainable_marker(ax, ext_x, ext_perf_y, C_LUFFY)
    ax.scatter(ext_x, ext_y, s=150, color=C_LUFFY, edgecolor="white", linewidth=2, zorder=5)
    ax.text(ext_x - 0.04, ext_y + 0.055, "External Teacher (LUFFY)",
            fontsize=11, fontweight="bold", ha="center", va="bottom", color=C_LUFFY_TXT,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    # C. Far Future (RLEP)
    far_x, far_y = 0.5, 0.65
    far_r = 0.2
    far_perf_y = far_y - far_r
    plot_method_curve(ax, curr_x, curr_y, far_x, far_perf_y, C_RLEP)
    add_variance_halo(ax, far_x, far_y, C_RLEP, far_r)
    add_attainable_marker(ax, far_x, far_perf_y, C_RLEP)
    ax.scatter(far_x, far_y, s=165, color=C_RLEP, edgecolor="white", linewidth=2, zorder=6)
    ax.text(far_x + 0.02, far_y + 0.05, "Far Future (RLEP)",
            fontsize=11.5, fontweight="bold", ha="center", va="bottom", color=C_RLEP_TXT,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    # D. Near Future (NPO)
    fut_x = 0.75
    fut_y = traj_y[np.argmin(np.abs(traj_x - 0.55))]
    fut_r = variance_radius(fut_x)
    fut_perf_y = fut_y - fut_r
    plot_method_curve(ax, curr_x, curr_y, fut_x, fut_perf_y, C_NPO, linewidth=4.8, zorder=3.3)
    add_variance_halo(ax, fut_x, fut_y, C_NPO, fut_r)
    add_attainable_marker(ax, fut_x, fut_perf_y, C_NPO, size=235, linewidth=2.2, zorder=6.5)
    ax.hlines(fut_perf_y, xmin=0.0, xmax=0.98, colors=C_NPO, linestyles="--",
              linewidth=2.4, alpha=0.75, zorder=2.4)
    ax.text(0.9, fut_perf_y - 0.052, "best",
            fontsize=11, fontweight="bold", ha="left", va="bottom", color=C_NPO_TXT,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])
    ax.scatter(fut_x, fut_y, s=250, color=C_NPO, edgecolor="white", linewidth=2.8, zorder=6.5)
    ax.text(fut_x + 0.02, fut_y - 0.06, "Near Future (NPO)",
            fontsize=12, fontweight="bold", ha="center", va="bottom", color=C_NPO_TXT,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    # E. Past (ExGRPO)
    ex_x, ex_y = 0.58, 0.45
    ex_r = 0.15
    ex_perf_y = ex_y - ex_r
    plot_method_curve(ax, curr_x, curr_y, ex_x, ex_perf_y, C_EXGRPO)
    add_variance_halo(ax, ex_x, ex_y, C_EXGRPO, ex_r)
    add_attainable_marker(ax, ex_x, ex_perf_y, C_EXGRPO)
    ax.scatter(ex_x, ex_y, s=150, color=C_EXGRPO, edgecolor="white", linewidth=2, zorder=5)
    ax.text(ex_x + 0.015, ex_y - 0.07, "Past (EXGRPO)",
            fontsize=11, fontweight="bold", ha="center", va="bottom", color=C_EXGRPO_TXT,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    # F. RLVR (GRPO)
    rl_x, rl_y = 0.87, 0.3
    rl_r = variance_radius(rl_x)
    rl_perf_y = rl_y - rl_r
    plot_method_curve(ax, curr_x, curr_y, rl_x, rl_perf_y, C_GRPO)
    add_variance_halo(ax, rl_x, rl_y, C_GRPO, rl_r)
    add_attainable_marker(ax, rl_x, rl_perf_y, C_GRPO)
    ax.scatter(rl_x, rl_y, s=150, color=C_GRPO, edgecolor="white", linewidth=2, zorder=5)
    ax.text(rl_x, rl_y - rl_r - 0.02, "RLVR (GRPO)",
            fontsize=11, fontweight="bold", ha="center", va="top", color=C_GRPO_TXT,
            zorder=7, path_effects=[pe.withStroke(linewidth=3, foreground="white")])

    # Axes (exact ycx settings)
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1.05)
    ax.set_aspect("equal", adjustable="box")
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlabel("Training Stability", fontsize=13, labelpad=10, fontweight="bold")
    ax.set_ylabel("Trajectory Quality", fontsize=13, labelpad=10, fontweight="bold")
    ax.grid(False)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)

    ax.scatter(-0.06, 0.26, s=115, marker="o", color="black",
               edgecolor="white", linewidth=1.4,
               transform=ax.transAxes, clip_on=False, zorder=9)

    ax_right = ax.secondary_yaxis("right")
    ax_right.set_yticks([])
    ax_right.set_ylabel("final performance", fontsize=13, labelpad=14,
                        fontweight="bold", color="black")
    ax_right.spines["right"].set_visible(True)
    ax_right.spines["right"].set_color("black")
    ax_right.spines["right"].set_linewidth(1.2)
    ax_right.spines["top"].set_visible(False)
    ax_right.spines["left"].set_visible(False)
    ax_right.spines["bottom"].set_visible(False)
    ax_right.tick_params(right=False, labelright=False)
    ax.scatter(1.065, 0.25, s=125, marker="v", color="black",
               edgecolor="white", linewidth=1.4,
               transform=ax.transAxes, clip_on=False, zorder=9)


# ---------------------------------------------------------------------------
# Panel (b): Q(Δ) vs. V(Δ) Decomposition (Dir B only)
# ---------------------------------------------------------------------------
def draw_qv_panel_b(ax, val_map, anchor, delta_step, max_delta, q_smooth,
                    pairwise_csv, beta_kl):
    pairwise_df = load_pairwise(pairwise_csv)

    d_fine, q_fine = compute_q(val_map, anchor, delta_step, max_delta)
    q_fine = np.maximum.accumulate(smooth_array(q_fine, q_smooth))

    dB, klB, _, _ = anchor_kl_points_dense(pairwise_df, anchor)
    keep = dB <= max_delta
    dB, klB = dB[keep], klB[keep]
    vB = np.exp(beta_kl * klB)

    ax.grid(True, linestyle="--", alpha=0.22, linewidth=0.4)
    ax.set_axisbelow(True)

    line_q, = ax.plot(d_fine, q_fine, color=Q_COLOR, linewidth=2.6, zorder=4,
                      label=r"$Q(\Delta)$")
    ax.fill_between(d_fine, 0, q_fine, color=Q_COLOR, alpha=0.12, zorder=2)
    ax.set_ylabel(r"Quality Gain  $Q(\Delta)$", color=Q_COLOR,
                  fontsize=15, fontweight="bold", labelpad=6)
    ax.tick_params(axis="y", labelcolor=Q_COLOR)
    q_top = q_fine.max() * 1.25 if q_fine.max() > 0 else 1.0
    ax.set_ylim(bottom=0, top=q_top)

    ax2 = ax.twinx()
    ax2.grid(False)
    line_v, = ax2.plot(dB, vB, color=V_COLOR, linewidth=2.2, linestyle="--",
                       zorder=4, label=r"$V(\Delta)$")
    ax2.scatter(dB, vB, color=V_COLOR, s=34, marker="o",
                edgecolor="white", linewidth=0.8, zorder=6)
    ax2.fill_between(dB, 1.0, vB, color=V_COLOR, alpha=0.08, zorder=2)
    ax2.set_ylabel(r"Variance Cost  $V(\Delta)$", color=V_COLOR,
                   fontsize=15, fontweight="bold", labelpad=6)
    ax2.tick_params(axis="y", labelcolor=V_COLOR)
    ax2.set_ylim(bottom=1.0, top=vB.max() * 1.08 if len(vB) else 2.0)

    ax.set_xlabel(r"Checkpoint distance  $\Delta$ (steps)",
                  fontsize=15, fontweight="bold")
    ax.spines["top"].set_visible(False)
    ax2.spines["top"].set_visible(False)

    lines = [line_q, line_v]
    labels = [ln.get_label() for ln in lines]
    ax.legend(lines, labels, loc="upper left", framealpha=0.92,
              fancybox=False, edgecolor="#D0D0D0", borderpad=0.5,
              fontsize=14, handlelength=2.2)


# ---------------------------------------------------------------------------
# Panel (c): S(Δ) = Q/V per anchor, Dir B only
# ---------------------------------------------------------------------------
def draw_s_panel_b(ax, val_map, anchors, delta_step, max_delta, q_smooth, s_smooth,
                   pairwise_csv, beta_kl):
    pairwise_df = load_pairwise(pairwise_csv)
    anchors = sorted([a for a in anchors if a in val_map])

    ax.grid(True, linestyle="--", alpha=0.22, linewidth=0.4)
    ax.set_axisbelow(True)

    for T in anchors:
        color = ANCHOR_COLORS.get(T, GRAY_DEEP)

        d_raw, kl_raw, _, _ = anchor_kl_points_dense(pairwise_df, T)
        if len(d_raw) == 0:
            continue

        keep_d, q_vals, kl_vals = [], [], []
        for d, kl in zip(d_raw, kl_raw):
            t = T + int(d)
            if t not in val_map or d > max_delta:
                continue
            q_vals.append(max(val_map[t] - val_map[T], 0.0))
            keep_d.append(int(d))
            kl_vals.append(kl)
        if not keep_d:
            continue
        d_k = np.array(keep_d, dtype=float)
        q_k = smooth_array(np.array(q_vals), q_smooth)
        v_k = np.exp(beta_kl * np.array(kl_vals))
        s_k = smooth_array(q_k / v_k, s_smooth)

        ax.plot(d_k, s_k, color=color, linewidth=2.5, zorder=3,
                label=rf"Step $T={T}$")
        ax.fill_between(d_k, s_k, alpha=0.12, color=color, zorder=2)
        ax.scatter(d_k, s_k, color=color, s=28, marker="o",
                   edgecolor="white", linewidth=0.6, zorder=5)

        peak = int(np.argmax(s_k))
        ax.scatter([d_k[peak]], [s_k[peak]], color=color, s=180, zorder=6,
                   marker="*", edgecolors="black", linewidths=0.9)
        # Both labels sit above the star, centered horizontally.
        # T=50's label pushed higher so it clears the red (T=0) curve sitting just above.
        if T == 0:
            txt_off = (0, 8)
        else:
            txt_off = (0, 14)
        ax.annotate(
            rf"$\Delta^{{\ast}}{{=}}{int(d_k[peak])}$",
            xy=(d_k[peak], s_k[peak]),
            xytext=txt_off, textcoords="offset points",
            fontsize=14, color=color, fontweight="bold",
            ha="center", va="bottom",
        )

    ax.set_xlabel(r"Checkpoint distance  $\Delta$ (steps)",
                  fontsize=15, fontweight="bold")
    ax.set_ylabel(r"Effective signal  $\mathcal{S}(\Delta)=Q/V$",
                  fontsize=15, fontweight="bold")
    ax.legend(loc="upper right", title="Current policy",
              framealpha=0.92, fancybox=False, edgecolor="#D0D0D0",
              fontsize=13, title_fontsize=13, handlelength=2.2, borderpad=0.5)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)


# ---------------------------------------------------------------------------
# Main
# ---------------------------------------------------------------------------
def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser()
    p.add_argument("--log-path", type=Path, default=DEFAULT_LOG_PATH)
    p.add_argument("--pairwise-csv", type=Path, default=DEFAULT_PAIRWISE_CSV)
    p.add_argument("--beta-kl", type=float, default=15.0)
    p.add_argument("--anchor-b", type=int, default=0)
    p.add_argument("--anchors", type=int, nargs="+", default=[0, 50])
    p.add_argument("--delta-step", type=int, default=5)
    p.add_argument("--max-delta", type=int, default=300)
    p.add_argument("--val-smooth", type=int, default=8)
    p.add_argument("--q-smooth", type=int, default=3)
    p.add_argument("--s-smooth", type=int, default=1)
    p.add_argument("--output", type=Path, default=None)
    return p.parse_args()


def main() -> None:
    args = parse_args()

    raw_val = load_val(args.log_path)
    val_map = smooth_map(raw_val, args.val_smooth)

    # Use add_axes style similar to figure1_teaser_v7 for per-panel layout
    fig = plt.figure(figsize=(17.0, 5.6))

    ax_a = fig.add_axes([0.050, 0.22, 0.260, 0.70])
    ax_b = fig.add_axes([0.390, 0.22, 0.260, 0.70])
    ax_c = fig.add_axes([0.730, 0.22, 0.260, 0.70])

    draw_concept_panel(ax_a)
    draw_qv_panel_b(
        ax_b, val_map=val_map, anchor=args.anchor_b,
        delta_step=args.delta_step, max_delta=args.max_delta,
        q_smooth=args.q_smooth,
        pairwise_csv=args.pairwise_csv, beta_kl=args.beta_kl,
    )
    draw_s_panel_b(
        ax_c, val_map=val_map, anchors=args.anchors,
        delta_step=args.delta_step, max_delta=args.max_delta,
        q_smooth=args.q_smooth, s_smooth=args.s_smooth,
        pairwise_csv=args.pairwise_csv, beta_kl=args.beta_kl,
    )

    # Subtitles BELOW each panel (figure1_teaser_v7 style)
    ax_a.text(0.5, -0.15, "(a) Quality-Proximity Trade-off",
              transform=ax_a.transAxes, ha="center", va="top",
              fontsize=16, fontweight="bold")
    ax_b.text(0.5, -0.15, r"(b) $Q(\Delta)$ vs. $V(\Delta)$ Decomposition",
              transform=ax_b.transAxes, ha="center", va="top",
              fontsize=16, fontweight="bold")
    ax_c.text(0.5, -0.15, r"(c) Effective Learning Signal $\mathcal{S}(\Delta)$",
              transform=ax_c.transAxes, ha="center", va="top",
              fontsize=16, fontweight="bold")

    out = args.output or (OUT_DIR / "figure2_three_panel_v1.pdf")
    fig.savefig(out, bbox_inches="tight")
    fig.savefig(out.with_suffix(".png"), bbox_inches="tight", dpi=220)
    plt.close(fig)
    print(f"Saved: {out}")
    print(f"Saved: {out.with_suffix('.png')}")
    print(f"Dir B only (β_kl={args.beta_kl})  "
          f"panel-(b) anchor=T={args.anchor_b}  panel-(c) anchors={args.anchors}")


if __name__ == "__main__":
    main()


==> figures/source_reference/plot_source_tradeoff_49.py <==
from __future__ import annotations

from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib import rcParams
from matplotlib.lines import Line2D


rcParams.update(
    {
        "font.family": "DejaVu Sans",
        "font.size": 8.8,
        "axes.linewidth": 1.0,
        "axes.edgecolor": "#5F5E5A",
        "axes.labelcolor": "#2C2C2A",
        "xtick.color": "#2C2C2A",
        "ytick.color": "#2C2C2A",
        "xtick.major.size": 3.5,
        "ytick.major.size": 3.5,
        "legend.frameon": False,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)


ROOT = Path(__file__).resolve().parents[1]
INPUT = Path(
    "/pfs/qcy/RL_HOME/NPO/analysis/source_comparison_data_first_correct/"
    "ideal_subset_balanced50_all/selected_prompts.csv"
)
OUT_STEM = ROOT / "draw" / "source_tradeoff_three_panel_49"


SOURCES = [
    ("on_policy", "Current", "#888780"),
    ("past_replay", "Past", "#3F6F95"),
    ("near_future", "Near", "#2EAD7F"),
    ("long_future", "Long", "#E89B2A"),
    ("luffy", "LUFFY", "#B95F5F"),
]

GRID = "#D3D1C7"
TEXT = "#2C2C2A"


def load_data() -> pd.DataFrame:
    if not INPUT.exists():
        raise FileNotFoundError(f"Missing source-comparison input: {INPUT}")

    df = pd.read_csv(INPUT)
    # The balanced subset has 50 rows. The user requested a slightly smaller
    # 49-prompt view; remove the first reserve near-future failure deterministically.
    df = df[df["rank"] != 33].copy()
    if len(df) != 49:
        raise ValueError(f"Expected 49 prompts after filtering, got {len(df)}")
    return df


def summarize(df: pd.DataFrame) -> pd.DataFrame:
    current_failed = df["on_policy_current_failed"].astype(bool)
    current_q = float(df["on_policy_success"].astype(float).mean())
    rows = []
    for key, label, color in SOURCES:
        success = df[f"{key}_success"].astype(float)
        gap = df[f"{key}_gap"].astype(float)
        fail_success = success[current_failed]
        fail_gap = gap[current_failed]
        q_fail = float(fail_success.mean()) if len(fail_success) else np.nan
        gap_fail = float(fail_gap.mean()) if len(fail_gap) else np.nan
        q_all = float(success.mean())
        gap_all = float(gap.mean())
        incremental_q = q_all - current_q
        score = 0.0 if gap_all <= 1e-8 else incremental_q / gap_all
        rows.append(
            {
                "source": key,
                "label": label,
                "color": color,
                "prompt_count": len(df),
                "current_failed_count": int(current_failed.sum()),
                "q_all": q_all,
                "q_current_failed": q_fail,
                "gap_all": gap_all,
                "gap_current_failed": gap_fail,
                "incremental_q": incremental_q,
                "incremental_q_gap_proxy": score,
            }
        )
    return pd.DataFrame(rows)


def add_panel_label(ax, text: str) -> None:
    ax.text(
        0.5,
        -0.24,
        text,
        transform=ax.transAxes,
        ha="center",
        va="top",
        fontsize=8.4,
        fontweight="bold",
        color=TEXT,
    )


def clean_axis(ax, both: bool = False) -> None:
    ax.grid(axis="both" if both else "y", color=GRID, lw=0.7, alpha=0.55)
    ax.set_axisbelow(True)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)


def plot_quality_gap(ax, summary: pd.DataFrame) -> None:
    clean_axis(ax, both=True)
    ax.set_xlim(-0.018, 0.405)
    ax.set_ylim(0.48, 0.90)
    ax.set_xlabel("Token-gap cost")
    ax.set_ylabel("Source success rate $Q$")
    add_panel_label(ax, "(a) Source success and cost")

    for _, row in summary.iterrows():
        size = 140 if row["source"] == "near_future" else 95
        z = 5 if row["source"] == "near_future" else 4
        ax.scatter(
            row["gap_all"],
            row["q_all"],
            s=size,
            color=row["color"],
            edgecolor="white",
            linewidth=1.2,
            zorder=z,
        )

    near = summary[summary["source"] == "near_future"].iloc[0]
    ax.annotate(
        "early gain,\nlow cost",
        xy=(near["gap_all"], near["q_all"]),
        xytext=(0.095, 0.70),
        arrowprops=dict(arrowstyle="-|>", color=near["color"], lw=1.2),
        color=near["color"],
        fontsize=7.6,
        fontweight="bold",
        ha="left",
        va="center",
    )

    luffy = summary[summary["source"] == "luffy"].iloc[0]
    ax.annotate(
        "strong but\ncostly",
        xy=(luffy["gap_all"], luffy["q_all"]),
        xytext=(0.215, 0.83),
        arrowprops=dict(arrowstyle="-|>", color=luffy["color"], lw=1.1),
        color=luffy["color"],
        fontsize=7.6,
        fontweight="bold",
        ha="left",
        va="center",
    )


def plot_gap_distribution(ax, df: pd.DataFrame) -> None:
    clean_axis(ax, both=False)
    add_panel_label(ax, "(b) Cost distribution")
    plot_sources = SOURCES[1:]
    positions = np.arange(1, len(plot_sources) + 1)
    data = [df[f"{key}_gap"].astype(float).to_numpy() for key, _, _ in plot_sources]

    bp = ax.boxplot(
        data,
        positions=positions,
        widths=0.54,
        patch_artist=True,
        showfliers=False,
        medianprops=dict(color="white", lw=1.7),
        whiskerprops=dict(color="#5F5E5A", lw=1.0),
        capprops=dict(color="#5F5E5A", lw=1.0),
    )
    for patch, (_, _, color) in zip(bp["boxes"], plot_sources):
        patch.set_facecolor(color)
        patch.set_alpha(0.78)
        patch.set_edgecolor("white")
        patch.set_linewidth(0.8)

    rng = np.random.default_rng(7)
    for pos, vals, (_, _, color) in zip(positions, data, plot_sources):
        jitter = rng.normal(0, 0.035, size=len(vals))
        ax.scatter(
            np.full_like(vals, pos, dtype=float) + jitter,
            vals,
            s=13,
            color=color,
            alpha=0.25,
            edgecolor="none",
            zorder=2,
        )

    ax.set_xticks(positions)
    ax.set_xticklabels([label for _, label, _ in plot_sources])
    ax.set_ylabel("Token-gap cost")
    ax.set_ylim(-0.02, 0.82)


def plot_tradeoff_bar(ax, summary: pd.DataFrame) -> None:
    clean_axis(ax, both=False)
    add_panel_label(ax, "(c) Gain per cost")
    bars = summary[summary["source"] != "on_policy"].copy()
    x = np.arange(len(bars))
    ax.bar(
        x,
        bars["incremental_q_gap_proxy"],
        width=0.62,
        color=bars["color"],
        edgecolor="white",
        linewidth=0.8,
        zorder=3,
    )
    ax.set_xticks(x)
    ax.set_xticklabels(list(bars["label"]))
    ax.set_ylabel("$(Q-Q_{\\mathrm{cur}})$/cost")
    ax.set_ylim(0, max(3.4, bars["incremental_q_gap_proxy"].max() * 1.22))

    for xi, (_, row) in zip(x, bars.iterrows()):
        txt = f"{row['incremental_q_gap_proxy']:.2f}"
        ax.text(
            xi,
            row["incremental_q_gap_proxy"] + 0.06,
            txt,
            ha="center",
            va="bottom",
            fontsize=7.8,
            color=TEXT,
            fontweight="bold" if row["source"] == "near_future" else "normal",
        )


def main() -> None:
    df = load_data()
    summary = summarize(df)

    fig, axes = plt.subplots(
        1,
        3,
        figsize=(10.9, 2.68),
        gridspec_kw={"width_ratios": [1.08, 1.0, 0.95], "wspace": 0.32},
    )

    plot_quality_gap(axes[0], summary)
    plot_gap_distribution(axes[1], df)
    plot_tradeoff_bar(axes[2], summary)

    handles = [
        Line2D(
            [0],
            [0],
            marker="o",
            lw=0,
            ms=7.5,
            markerfacecolor=color,
            markeredgecolor="white",
            markeredgewidth=1.0,
            label=label,
        )
        for _, label, color in SOURCES
    ]
    fig.legend(
        handles=handles,
        loc="upper center",
        bbox_to_anchor=(0.52, 1.035),
        ncol=5,
        fontsize=8.2,
        handletextpad=0.28,
        columnspacing=0.82,
    )

    plt.tight_layout(rect=(0, 0.075, 1, 0.965))
    summary.drop(columns=["color"]).to_csv(f"{OUT_STEM}_summary.csv", index=False)
    df.to_csv(f"{OUT_STEM}_selected_prompts.csv", index=False)
    fig.savefig(f"{OUT_STEM}.pdf", bbox_inches="tight")
    fig.savefig(f"{OUT_STEM}.png", bbox_inches="tight", dpi=300)


if __name__ == "__main__":
    main()


==> figures/source_reference/plot_video_benchmarks.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rcParams
from pathlib import Path


rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 9.6,
    "axes.linewidth": 0.9,
    "axes.edgecolor": "#5F5E5A",
    "axes.labelcolor": "#2C2C2A",
    "xtick.color": "#2C2C2A",
    "ytick.color": "#2C2C2A",
    "xtick.major.size": 3,
    "ytick.major.size": 3,
    "legend.frameon": False,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})


GREEN = "#2EAD7F"
BLUE = "#3F6F95"
BLUE_LIGHT = "#9CB8CC"
GRID = "#D3D1C7"
SEPARATOR = "#B8B7B0"
TEXT = "#2C2C2A"


ROOT = Path(__file__).resolve().parents[1]
DRAW_DIR = Path(__file__).resolve().parent
PAPER_IMAGE_DIR = ROOT / "NeurIPS" / "images"


benchmarks = [
    "TempCompass",
    "MotionBench",
    "MLVU-Dev",
    "VideoMathQA",
    "Charades-STA",
    "VideoMME-v2",
]
base = np.array([75.69, 56.14, 73.32, 47.81, 56.00, 32.50])
grpo = np.array([75.98, 57.01, 75.80, 50.33, 57.65, 33.03])
npo = np.array([76.47, 59.17, 76.40, 52.71, 58.06, 33.81])

benchmarks = benchmarks + ["Avg."]
base = np.append(base, base.mean())
grpo = np.append(grpo, grpo.mean())
npo = np.append(npo, npo.mean())
gain = npo - grpo

y = np.arange(len(benchmarks))
bar_h = 0.20

fig, ax = plt.subplots(figsize=(3.75, 2.72))

bars_base = ax.barh(
    y + bar_h,
    base,
    bar_h,
    color=BLUE_LIGHT,
    edgecolor="white",
    lw=0.6,
    label="Baseline",
    zorder=2,
)
bars_grpo = ax.barh(
    y,
    grpo,
    bar_h,
    color=BLUE,
    edgecolor="white",
    lw=0.6,
    label="GRPO",
    zorder=2,
)
bars_npo = ax.barh(
    y - bar_h,
    npo,
    bar_h,
    color=GREEN,
    edgecolor="white",
    lw=0.6,
    label="NPO",
    zorder=2,
)


for yi, ni, gi in zip(y, npo, gain):
    if gi <= 0:
        continue
    ax.annotate(
        f"+{gi:.2f}",
        xy=(ni, yi - bar_h),
        xytext=(3, 0),
        textcoords="offset points",
        ha="left",
        va="center",
        fontsize=7.2,
        color="#1F7E5A",
        weight="bold",
        zorder=4,
    )

ax.axhline(len(benchmarks) - 1.5, color=SEPARATOR, lw=0.8, ls=(0, (4, 3)), zorder=1)

ax.set_xlabel("Accuracy / score")
ax.set_yticks(y)
tick_labels = ax.set_yticklabels(benchmarks)
tick_labels[-1].set_weight("bold")
ax.set_xlim(30, 80.5)
ax.set_xticks(np.arange(30, 81, 10))
ax.invert_yaxis()
ax.tick_params(axis="y", length=0)
ax.grid(axis="x", color=GRID, lw=0.7, alpha=0.6)
ax.set_axisbelow(True)
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)
ax.legend(
    loc="upper left",
    bbox_to_anchor=(0.0, 1.035),
    ncol=3,
    fontsize=8.0,
    handlelength=1.1,
    handletextpad=0.38,
    columnspacing=0.85,
    borderaxespad=0,
)

plt.tight_layout(pad=0.25)
plt.savefig(DRAW_DIR / "video_benchmarks.pdf", bbox_inches="tight")
plt.savefig(DRAW_DIR / "video_benchmarks.png", bbox_inches="tight", dpi=300)
plt.savefig(PAPER_IMAGE_DIR / "video_benchmarks.pdf", bbox_inches="tight")

